On the Morse index of nonorientable minimal surfaces in $\mathbb{R}^3$

We compute the Morse index of several complete nonorientable minimal surfaces immersed in Euclidean three-space. In particular, we prove that the Meeks minimal M\"obius band has Morse index two, which is the least possible Morse index for such nonorientable minimal surfaces, by previous works of Ros and Chodosh-Maximo. This is the first known minimal surface with index two. We show that the L\'opez minimal Klein bottle has Morse index three. As a consequence of this computation, we extend results in the literature and observe that any complete minimal surface immersed in Euclidean three-space with total curvature $8 \pi$ has Morse index three. We also compute the Morse index of the Oliveira family of minimal M\"obius bands in terms of their total curvature and show that every non-negative integer is the Morse index of a complete minimal surface immersed in Euclidean three-space. We show that five is a sharp lower bound for the Morse index of any minimal oriented double cover in Euclidean three-space, and equality is attained by the double cover of the Meeks minimal M\"obius band. Finally, we prove results towards the classification of complete minimal surfaces with Morse index two immersed in Euclidean three-space, obtaining topological and geometric restrictions on such surfaces.

==> Companion_Notebook_Nonorientable_Index.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    350896,       9390]
NotebookOptionsPosition[    328490,       9074]
NotebookOutlinePosition[    328823,       9089]
CellTagsIndexPosition[    328780,       9086]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Auxiliary Computations for the Morse index of the L\[OAcute]pez Klein Bottle\
\>", "Title",
 CellChangeTimes->{{3.999158298221285*^9, 3.9991583293026857`*^9}, {
  3.999334575608436*^9, 3.999334575877383*^9}, {4.000812517618637*^9, 
  4.000812518384274*^9}},ExpressionUUID->"31e6ab19-2df2-458e-ba11-\
60e5e259aab9"],

Cell[TextData[{
 "References:\n[1] On the Morse index of non-orientable minimal surfaces in \
",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[DoubleStruckCapitalR]", "3"], TraditionalForm]],
  ExpressionUUID->"b0e69430-b054-4b0f-b557-2b9ed620ad56"],
 ", Carlos Andr\[EAcute]s Toro Cardona, Carlos Granada-Palacio and Ivan \
Miranda."
}], "Text",
 CellChangeTimes->{{3.999343277087792*^9, 3.9993433262333384`*^9}, {
  3.99934337650121*^9, 3.999343404828973*^9}, {3.999687945305469*^9, 
  3.999687947399935*^9}, {3.999772144154531*^9, 3.9997721785353403`*^9}, {
  3.9997722707566547`*^9, 
  3.999772273746992*^9}},ExpressionUUID->"1e4e6a57-bb1e-45b4-a2ff-\
c2d1a99ff0a6"],

Cell[CellGroupData[{

Cell[TextData[{
 "1. Estimates for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["a", "t"], ",", " ", 
    SubscriptBox["b", "t"]}], TraditionalForm]],ExpressionUUID->
  "76c1c1bd-188a-4704-b047-209924516286"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Tau]", "t"], TraditionalForm]],ExpressionUUID->
  "501ffc41-9678-417a-993f-2bc3a94bf4b1"],
 ":"
}], "Chapter",
 InitializationCell->True,
 CellChangeTimes->{{3.99915838029854*^9, 3.9991584270115223`*^9}, {
  3.999158506149705*^9, 3.999158507024971*^9}, {3.999158627158071*^9, 
  3.999158648455496*^9}, {3.999158765512608*^9, 3.999158791646862*^9}, {
  3.999158825741912*^9, 3.999158844677639*^9}, {3.999158876721767*^9, 
  3.9991590196068296`*^9}, {3.999159071937583*^9, 
  3.999159075375889*^9}},ExpressionUUID->"92ca6d63-4501-4fb2-8961-\
5f60338c131b"],

Cell[TextData[{
 "We know that the polynomial ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["k", "t"], "(", "z", ")"}], TraditionalForm]],ExpressionUUID->
  "03cc01e4-25e3-4f39-9a78-27304cd31af5"],
 " has four real roots, ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["b", "t"], " ", "<", " ", 
    SubscriptBox["a", "t"], " ", "<", " ", "0", "  ", "<", 
    RowBox[{"-", 
     FractionBox["1", 
      SubscriptBox["b", "t"]]}], "<", 
    RowBox[{"-", 
     FractionBox["1", 
      SubscriptBox["a", "t"]], "  "}]}], TraditionalForm]],ExpressionUUID->
  "cb2126fa-b9ad-405e-8ea4-1fda737444c0"],
 " \nWe want to estimate:\n\n",
 Cell[BoxData[
  FormBox[
   RowBox[{"\t", 
    RowBox[{
     RowBox[{
      SubscriptBox["a", "inf"], "(", "t", ")"}], "<", " ", 
     SubscriptBox["a", "t"], "<", " ", 
     RowBox[{
      SubscriptBox["a", "sup"], "(", "t", ")"}]}]}], TraditionalForm]],
  ExpressionUUID->"54c895e9-9e9c-4745-84c1-f21f901806a7"],
 " \n\t",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["b", "inf"], "(", "t", ")"}], "<", " ", 
    SubscriptBox["b", "t"], "<", " ", 
    RowBox[{
     SubscriptBox["b", "sup"], "(", "t", ")"}]}], TraditionalForm]],
  ExpressionUUID->"2fcbdc8c-30f6-42f6-afc5-c328fc1e842c"],
 "\n\t\t\nproving that ",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{
     RowBox[{"k", "(", 
      RowBox[{
       SubscriptBox["b", "sup"], "(", "t", ")"}], ")"}], "<", "0", "<", 
     RowBox[{"k", "(", 
      RowBox[{
       SubscriptBox["b", "inf"], "(", "t", ")"}], ")"}], " "}]}], 
   TraditionalForm]],ExpressionUUID->"632d8349-7efb-4d7a-bbcd-9bfafb760018"],
 " and that ",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{
     RowBox[{"k", "(", 
      RowBox[{
       SubscriptBox["a", "inf"], "(", "t", ")"}], ")"}], " ", "<", " ", "0", 
     " ", "<", " ", 
     RowBox[{"k", "(", 
      RowBox[{
       SubscriptBox["a", "sup"], "(", "t", ")"}], ")"}]}]}], 
   TraditionalForm]],ExpressionUUID->"30ea0382-3398-406b-9318-620a1819d52d"],
 " as commented in the proof of Lemma C.9 in [1]. Now we proceed to follow \
the strategy of Appendix D in order to prove these claims.\n\nStart defining \
the expressions involved in ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["k", "t"], "(", "z", ")"}], TraditionalForm]],ExpressionUUID->
  "7b92afa8-3835-451a-838f-9e138ce6789d"],
 ":"
}], "Text",
 CellChangeTimes->{
  3.999159082213355*^9, {3.999172990603281*^9, 3.99911038921697*^9}, {
   3.999333859928155*^9, 3.999333865818904*^9}, {3.9993412347928343`*^9, 
   3.999341342719878*^9}, {3.999525200549768*^9, 3.999525230625206*^9}, {
   3.999526111854072*^9, 3.999526114297695*^9}, {3.9996765270515623`*^9, 
   3.999676527773687*^9}, {3.9996772194932947`*^9, 
   3.999677302146139*^9}},ExpressionUUID->"694f83b6-ba2d-41e0-adfc-\
de40ec877152"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Remember", " ", "to", " ", "clear", " ", "all", " ", "variables", " ", 
    "first"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", 
     RowBox[{
     "a", ",", "b", ",", "x", ",", "y", ",", "q", ",", "L1", ",", "L2", ",", 
      "S", ",", "k", ",", "c1", ",", "c2", ",", "c0", ",", "r", ",", "t", ",",
       "val", ",", "boxes"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Basic", " ", "definitions"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"c0", "[", 
      RowBox[{"t_", ",", "varS_"}], "]"}], ":=", "t"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"c1", "[", 
      RowBox[{"t_", ",", "varS_"}], "]"}], ":=", 
     RowBox[{"3", " ", "-", " ", 
      RowBox[{"2", "*", "varS", "*", "t"}], " ", "+", " ", 
      RowBox[{"t", "^", "2"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"c2", "[", 
      RowBox[{"t_", ",", "varS_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "/", "varS"}], ")"}], " ", "-", " ", 
      RowBox[{"4", "*", "varS"}], " ", "-", 
      RowBox[{"2", "*", "t"}], "+", 
      RowBox[{"(", 
       RowBox[{"2", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"t", "^", "2"}], ")"}], "/", "varS"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"z_", ",", "t_", ",", "varS_"}], "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"c0", "[", 
       RowBox[{"t", ",", "varS"}], "]"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"c1", "[", 
        RowBox[{"t", ",", "varS"}], "]"}], "*", "z"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"c2", "[", 
        RowBox[{"t", ",", "varS"}], "]"}], "*", 
       RowBox[{"z", "^", "2"}]}], " ", "-", " ", 
      RowBox[{
       RowBox[{"c1", "[", 
        RowBox[{"t", ",", "varS"}], "]"}], "*", 
       RowBox[{"z", "^", "3"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"c0", "[", 
        RowBox[{"t", ",", "varS"}], "]"}], "*", 
       RowBox[{"z", "^", "4"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"L1", "[", 
      RowBox[{"t_", ",", "varS_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"(", 
       RowBox[{"2", "*", "varS", "*", "t"}], ")"}], "-", 
      RowBox[{"(", 
       RowBox[{"t", "^", "2"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"L2", "[", 
      RowBox[{"t_", ",", "varS_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "/", "varS"}], ")"}], "-", 
      RowBox[{"(", 
       RowBox[{"4", "*", "varS"}], ")"}], "-", 
      RowBox[{"(", 
       RowBox[{"2", "*", "t"}], ")"}], "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"(", 
           RowBox[{"t", "^", "2"}], ")"}]}], ")"}], "/", "varS"}], ")"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"t_", ",", "varS_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"L1", "[", 
           RowBox[{"t", ",", "varS"}], "]"}], "/", "t"}], ")"}], "+", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"L1", "[", 
               RowBox[{"t", ",", "varS"}], "]"}], "/", "t"}], ")"}], "^", 
            "2"}], ")"}], "-", "8", "-", 
          RowBox[{"(", 
           RowBox[{"4", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"L2", "[", 
               RowBox[{"t", ",", "varS"}], "]"}], "/", "t"}], ")"}]}], 
           ")"}]}], "]"}]}], ")"}], "/", "2"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"y", "[", 
      RowBox[{"t_", ",", "varS_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"L1", "[", 
           RowBox[{"t", ",", "varS"}], "]"}], "/", "t"}], ")"}], "-", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"L1", "[", 
               RowBox[{"t", ",", "varS"}], "]"}], "/", "t"}], ")"}], "^", 
            "2"}], ")"}], "-", "8", "-", 
          RowBox[{"(", 
           RowBox[{"4", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"L2", "[", 
               RowBox[{"t", ",", "varS"}], "]"}], "/", "t"}], ")"}]}], 
           ")"}]}], "]"}]}], ")"}], "/", "2"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"t_", ",", "varS_"}], "]"}], ":=", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"y", "[", 
           RowBox[{"t", ",", "varS"}], "]"}], "+", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"y", "[", 
               RowBox[{"t", ",", "varS"}], "]"}], "^", "2"}], ")"}], "+", 
            "4"}], "]"}]}], ")"}], "/", "2"}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"b", "[", 
      RowBox[{"t_", ",", "varS_"}], "]"}], ":=", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", 
           RowBox[{"t", ",", "varS"}], "]"}], "+", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", 
               RowBox[{"t", ",", "varS"}], "]"}], "^", "2"}], ")"}], "+", 
            "4"}], "]"}]}], ")"}], "/", "2"}], ")"}]}]}], ";"}]}]}]], "Input",\

 CellChangeTimes->{{3.999159055688367*^9, 3.999159056225039*^9}, {
   3.9991733823599567`*^9, 3.9991733835051947`*^9}, {3.999175571039125*^9, 
   3.999175589389359*^9}, {3.9991757731799583`*^9, 3.999110459751812*^9}, {
   3.9991236261760807`*^9, 3.999123724193018*^9}, 3.9993413574040813`*^9, {
   3.999956948834169*^9, 3.99995697014063*^9}, {3.999966518783169*^9, 
   3.999966519515003*^9}, {3.9999676533230047`*^9, 3.999967654743339*^9}, {
   4.000137146347126*^9, 4.000137167819509*^9}, {4.000139895348977*^9, 
   4.000139922515016*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"d68a0a33-ec37-4144-9f5e-fe5c6260501a"],

Cell[TextData[{
 "Now we define piecewise linear functions that we will prove bound ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["a", "t"], TraditionalForm]],ExpressionUUID->
  "4afb5425-5e7d-4268-9e7b-0940d28cdd9a"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["b", "t"], TraditionalForm]],ExpressionUUID->
  "8dfd00e4-e477-449d-8d2e-4418913000aa"],
 " from above and from below using ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["k", "t"], "(", "z", ")"}], TraditionalForm]],ExpressionUUID->
  "bf10eeac-c624-4d1e-8478-b5f4e08727a5"],
 ". We choose to propose piecewise linear approximations in order to be able \
to obtain accurate estimates in a systematic way. The exact value of these \
approximations is introduced ad hoc; their validity is verified by proving \
the sign change of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["k", "t"], TraditionalForm]],ExpressionUUID->
  "40fc631d-2db3-4f94-8e56-e49c89fb8d8f"],
 ".\n\nTo define these functions, we divide the interval [0,1] into a number \
of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"boxes", " ", "=", " ", "40"}], TraditionalForm]],ExpressionUUID->
  "239c1ce1-88cb-4600-ba71-04a50d823804"],
 " subintervals. The variable i introduced below labels the interval"
}], "Text",
 CellChangeTimes->{{3.999159135089383*^9, 3.99915919882339*^9}, {
  3.9991734019565697`*^9, 3.999173571127472*^9}, {3.999174992026503*^9, 
  3.9991750003936157`*^9}, {3.999341396956058*^9, 3.999341504742053*^9}, {
  3.999525267984085*^9, 3.999525272740837*^9}, {3.999676607336046*^9, 
  3.999676675878715*^9}, {4.000812565262775*^9, 4.00081259506992*^9}, {
  4.0008126592577457`*^9, 
  4.000812731910993*^9}},ExpressionUUID->"2c48f1a6-2cfc-41e4-8bee-\
d5850adf4e65"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Number", " ", "of", " ", "subintervals"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"boxes", "=", "40"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Estimates", " ", "for", " ", "a"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "These", " ", "estimates", " ", "have", " ", "to", " ", "be", " ", 
      "considered", " ", "as", " ", "introduced", " ", "ad"}], "-", 
     RowBox[{"hoc", " ", "motivated", " ", "by", " ", "numerical", " ", 
      RowBox[{"experiments", ".", " ", "Their"}], " ", "validity", " ", "is", 
      " ", "veryfied", " ", "later"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"vasup", "[", "i_", "]"}], ":=", 
     RowBox[{"Rationalize", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"a", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "/", "boxes"}], ")"}], "+", "0.00001"}], ",", 
          "2.5448"}], "]"}], "+", " ", "0.0005"}], ",", "0.0001"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"vainf", "[", "i_", "]"}], ":=", 
     RowBox[{"Rationalize", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"a", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "/", "boxes"}], ")"}], "+", "0.00001"}], ",", 
          "2.5448"}], "]"}], "-", "0.0005"}], ",", "0.0001"}], "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"aisup", "[", 
      RowBox[{"i_", ",", "t_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"vasup", "[", "i", "]"}], "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"vasup", "[", 
            RowBox[{"i", "+", "1"}], "]"}], " ", "-", " ", 
           RowBox[{"vasup", "[", "i", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "/", "boxes"}], ")"}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"t", "-", 
         RowBox[{"(", 
          RowBox[{"i", "/", "boxes"}], ")"}]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"aiinf", "[", 
      RowBox[{"i_", ",", "t_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"vainf", "[", "i", "]"}], "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"vainf", "[", 
            RowBox[{"i", "+", "1"}], "]"}], " ", "-", " ", 
           RowBox[{"vainf", "[", "i", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "/", "boxes"}], ")"}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"t", "-", 
         RowBox[{"(", 
          RowBox[{"i", "/", "boxes"}], ")"}]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Estimates", " ", "for", " ", "b"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"vbsup", "[", "i_", "]"}], ":=", 
     RowBox[{"Rationalize", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "/", "boxes"}], ")"}], "+", "0.00001"}], ",", 
          "2.5448"}], "]"}], "+", " ", "0.0005"}], ",", "0.000001"}], "]"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"vbinf", "[", "i_", "]"}], ":=", 
     RowBox[{"Rationalize", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "/", "boxes"}], ")"}], "+", "0.00001"}], ",", 
          "2.5448"}], "]"}], "-", "0.0005"}], ",", "0.000001"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"bisup", "[", 
      RowBox[{"i_", ",", "t_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"vbsup", "[", "i", "]"}], "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"vbsup", "[", 
            RowBox[{"i", "+", "1"}], "]"}], " ", "-", " ", 
           RowBox[{"vbsup", "[", "i", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "/", "boxes"}], ")"}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"t", "-", 
         RowBox[{"(", 
          RowBox[{"i", "/", "boxes"}], ")"}]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"biinf", "[", 
      RowBox[{"i_", ",", "t_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"vbinf", "[", "i", "]"}], "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"vbinf", "[", 
            RowBox[{"i", "+", "1"}], "]"}], " ", "-", " ", 
           RowBox[{"vbinf", "[", "i", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "/", "boxes"}], ")"}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"t", "-", 
         RowBox[{"(", 
          RowBox[{"i", "/", "boxes"}], ")"}]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Estimates", " ", "for", " ", "tau"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"tau", "[", 
      RowBox[{"t_", ",", "S_"}], "]"}], ":=", 
     RowBox[{"t", "/", 
      RowBox[{"a", "[", 
       RowBox[{"t", ",", "S"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"vtausup", "[", "i_", "]"}], ":=", 
     RowBox[{"Rationalize", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"tau", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "/", "boxes"}], ")"}], "+", "0.00001"}], ",", 
          "2.5448"}], "]"}], "+", " ", "0.001"}], ",", "0.0001"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"vtauinf", "[", "i_", "]"}], ":=", 
     RowBox[{"Rationalize", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"tau", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "/", "boxes"}], ")"}], "+", "0.00001"}], ",", 
          "2.5448"}], "]"}], "-", "0.001"}], ",", "0.0001"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"tauisup", "[", 
      RowBox[{"i_", ",", "t_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"vtausup", "[", "i", "]"}], "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"vtausup", "[", 
            RowBox[{"i", "+", "1"}], "]"}], " ", "-", " ", 
           RowBox[{"vtausup", "[", "i", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "/", "boxes"}], ")"}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"t", "-", 
         RowBox[{"(", 
          RowBox[{"i", "/", "boxes"}], ")"}]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"tauiinf", "[", 
      RowBox[{"i_", ",", "t_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"vtauinf", "[", "i", "]"}], "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"vtauinf", "[", 
            RowBox[{"i", "+", "1"}], "]"}], " ", "-", " ", 
           RowBox[{"vtauinf", "[", "i", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "/", "boxes"}], ")"}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"t", "-", 
         RowBox[{"(", 
          RowBox[{"i", "/", "boxes"}], ")"}]}], ")"}]}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.999159237139765*^9, 3.999159246878108*^9}, {
   3.999159284342085*^9, 3.999109297501383*^9}, {3.999111447657111*^9, 
   3.999111451876021*^9}, {3.9991123665202513`*^9, 3.999112373429406*^9}, 
   3.999112519359352*^9, {3.9992451539484377`*^9, 3.999245157439444*^9}, {
   3.9992456468432627`*^9, 3.999245650001943*^9}, {3.999288295851318*^9, 
   3.999287028826016*^9}, {3.9993346810456448`*^9, 3.999334725312048*^9}, {
   3.9999676675238256`*^9, 3.999967669111471*^9}, {4.000812637002871*^9, 
   4.000812637908598*^9}, {4.000812751580261*^9, 
   4.000812753515909*^9}},ExpressionUUID->"71e495d1-8604-4724-9015-\
2c320a5bd009"],

Cell[TextData[{
 "On every subinterval, the functions we want to prove that bound this \
quantities are linear, thus, polynomials in ",
 Cell[BoxData[
  FormBox["t", TraditionalForm]],ExpressionUUID->
  "aa8bc70b-8cdd-4f17-afa6-58f37fd50089"],
 ". "
}], "Text",
 CellChangeTimes->{{3.999159371808937*^9, 3.999159396890231*^9}, {
  3.999159481582376*^9, 3.999159751435055*^9}, {3.999173590403837*^9, 
  3.9991738628342943`*^9}, {3.9991739778975897`*^9, 3.999174382315055*^9}, {
  3.999341863885582*^9, 3.9993418836796293`*^9}, {3.99952571577456*^9, 
  3.999525772541711*^9}},ExpressionUUID->"1ff2516d-b2cb-48f9-aab5-\
6146b36c46e0"],

Cell[CellGroupData[{

Cell["Example 1:", "Subsubsection",
 CellChangeTimes->{{3.9995257784605722`*^9, 
  3.999525788239917*^9}},ExpressionUUID->"4c132430-e73e-4a08-89b2-\
b9ac95be4326"],

Cell[TextData[{
 "Since some of the coefficients of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["k", "t"], TraditionalForm]],ExpressionUUID->
  "3429b08c-ac4a-46a5-870e-fce42f781088"],
 " have divisions by ",
 Cell[BoxData[
  FormBox["S", TraditionalForm]],ExpressionUUID->
  "a84550c5-9e5b-4c41-964d-efe14088cfd0"],
 ", we have that ",
 Cell[BoxData[
  FormBox[
   RowBox[{"S", " ", 
    RowBox[{
     SubscriptBox["k", "t"], "(", 
     RowBox[{
      SubscriptBox["a", "inf"], "(", "t", ")"}], ")"}]}], TraditionalForm]],
  ExpressionUUID->"7c436379-f85b-44ef-8ac4-f0f757e74a0e"],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{"S", " ", 
    RowBox[{
     SubscriptBox["k", "t"], "(", 
     RowBox[{
      SubscriptBox["b", "inf"], "(", "t", ")"}], ")"}]}], TraditionalForm]],
  ExpressionUUID->"c4054413-0e40-4fcf-87c9-3164a493787e"],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{"S", " ", 
    RowBox[{
     SubscriptBox["k", "t"], "(", 
     RowBox[{
      SubscriptBox["a", "sup"], "(", "t", ")"}], ")"}]}], TraditionalForm]],
  ExpressionUUID->"962b9e5e-ad28-4e79-bbf3-e4b14cbdd992"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"S", " ", 
    RowBox[{
     SubscriptBox["k", "t"], "(", 
     RowBox[{
      SubscriptBox["b", "sup"], "(", "t", ")"}], ")"}]}], TraditionalForm]],
  ExpressionUUID->"4439d27a-a1bd-4624-b422-7657877dca0b"],
 " are polynomials in ",
 Cell[BoxData[
  FormBox["S", TraditionalForm]],ExpressionUUID->
  "a71094cd-07e3-4e90-bfbb-533a3f7db2ce"],
 " and ",
 Cell[BoxData[
  FormBox["t", TraditionalForm]],ExpressionUUID->
  "506ddaf0-c67e-4f1e-869d-e3adca824f1b"],
 ". "
}], "Text",
 CellChangeTimes->{
  3.999525785601077*^9},ExpressionUUID->"000adef5-e076-4317-93ac-\
349fcfc0472a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"varS", " ", 
   RowBox[{"k", "[", 
    RowBox[{
     RowBox[{"aiinf", "[", 
      RowBox[{"0", ",", "t"}], "]"}], ",", "t", ",", "varS"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.999341898162862*^9, 3.999341912084985*^9}, {
  3.999341965393751*^9, 3.99934198384409*^9}, {3.999525309296446*^9, 
  3.9995253116856737`*^9}, {3.999525904864279*^9, 3.999525926030814*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"8be01d25-37dd-400b-a3db-51d4db36a680"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "1972098"], "+", 
  FractionBox[
   RowBox[{"25000", " ", "t"}], "36483813"], "+", 
  FractionBox[
   RowBox[{"625001369", " ", 
    SuperscriptBox["t", "2"]}], "2699802162"], "+", 
  FractionBox[
   RowBox[{"25000", " ", 
    SuperscriptBox["t", "3"]}], "36483813"], "+", 
  FractionBox[
   RowBox[{"312500000", " ", 
    SuperscriptBox["t", "4"]}], "1349901081"], "-", 
  FractionBox[
   RowBox[{"3944195", " ", "varS"}], "2611057752"], "-", 
  FractionBox[
   RowBox[{"11890602023075", " ", "t", " ", "varS"}], "575597237197392"], "-", 
  FractionBox[
   RowBox[{"7072941484315", " ", 
    SuperscriptBox["t", "2"], " ", "varS"}], "10648548888151752"], "-", 
  FractionBox[
   RowBox[{"7446152646334375", " ", 
    SuperscriptBox["t", "3"], " ", "varS"}], "16416512869233951"], "+", 
  FractionBox[
   RowBox[{"12517421875000", " ", 
    SuperscriptBox["t", "4"], " ", "varS"}], "49249538607701853"], "+", 
  FractionBox[
   RowBox[{"96173828125000000", " ", 
    SuperscriptBox["t", "5"], " ", "varS"}], "1822232928484968561"], "-", 
  FractionBox[
   SuperscriptBox["varS", "2"], "986049"], "-", 
  FractionBox[
   RowBox[{"52664785", " ", "t", " ", 
    SuperscriptBox["varS", "2"]}], "144913705236"], "+", 
  FractionBox[
   RowBox[{"97156543750", " ", 
    SuperscriptBox["t", "2"], " ", 
    SuperscriptBox["varS", "2"]}], "446817257811"], "-", 
  FractionBox[
   RowBox[{"156250000", " ", 
    SuperscriptBox["t", "3"], " ", 
    SuperscriptBox["varS", "2"]}], "446817257811"], "-", 
  FractionBox[
   RowBox[{"3906250000000", " ", 
    SuperscriptBox["t", "4"], " ", 
    SuperscriptBox["varS", "2"]}], "49596715617021"]}]], "Output",
 CellChangeTimes->{
  3.99934191295646*^9, {3.9993419665961313`*^9, 3.99934198413796*^9}, 
   3.999525312003837*^9, {3.999525909880622*^9, 3.99952592639314*^9}, 
   3.999676778195966*^9, 3.999704334692745*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"1cdffbe5-c022-4663-93b4-25887c36daf4"]
}, Open  ]],

Cell[TextData[{
 "Since we do not know the exact value of ",
 Cell[BoxData[
  FormBox["S", TraditionalForm]],ExpressionUUID->
  "e031863d-7bbc-443e-a823-7bc369d1f362"],
 " but instead we know ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["S", "inf"], TraditionalForm]],ExpressionUUID->
  "8cea4f37-a146-4edd-819e-1ea5880c72f7"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["S", "sup"], TraditionalForm]],ExpressionUUID->
  "9ca4cb58-5c12-494b-a32d-683250f16641"],
 " so that ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["S", "inf"], " ", "<", " ", "S", " ", "<", " ", 
    SubscriptBox["S", "sup"]}], TraditionalForm]],ExpressionUUID->
  "523460df-3eea-43c7-bbbe-7e6d518fc717"],
 ", we replace the polynomials mentioned above by lower or upper bounds \
defined by changing ",
 Cell[BoxData[
  FormBox["S", TraditionalForm]],ExpressionUUID->
  "237ce5ec-b68c-4634-baed-50d9fe8cfc43"],
 " with  ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["S", "inf"], TraditionalForm]],ExpressionUUID->
  "bcf47021-a487-40ec-97f9-a1dd26bec439"],
 " or ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["S", "sup"], TraditionalForm]],ExpressionUUID->
  "144b33d6-2279-491f-908b-e43fc5e41e43"],
 " depending on the sign of the corresponding coefficient. Also, we change \
the parameter ",
 Cell[BoxData[
  FormBox["t", TraditionalForm]],ExpressionUUID->
  "b750f2e1-d18c-421c-a859-bd65f3c39356"],
 " to be ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["t", "inf"], TraditionalForm]],ExpressionUUID->
  "f30fce85-93f1-436e-a292-d88a63692076"],
 " or ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["t", "sup"], TraditionalForm]],ExpressionUUID->
  "96592660-8834-435d-b9a4-e10529381e00"],
 " following the same rule. This will give us polynomials in the variables ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["S", "inf"], ",", " ", 
    SubscriptBox["S", "sup"], ",", " ", 
    SubscriptBox["t", 
     RowBox[{"inf", " "}]], ",", " ", 
    SubscriptBox["t", "sup"]}], TraditionalForm]],ExpressionUUID->
  "31322105-ea79-4aa3-b300-aa5a44b89207"],
 ". \n\nRecall that these new polynomials are defined in such a way that they \
estimate the corresponding initial polynomials, in the direction of the sign \
we want to prove they have, i.e. the polynomial we construct for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"S", " ", 
    RowBox[{
     SubscriptBox["k", "t"], "(", 
     RowBox[{
      SubscriptBox["a", "inf"], "(", "t", ")"}], ")"}]}], TraditionalForm]],
  ExpressionUUID->"76fc8e4b-d958-4333-89cf-6753348b50d4"],
 " estimates this quantity from above, since we want to prove  that ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"S", " ", 
     RowBox[{
      SubscriptBox["k", "t"], "(", 
      RowBox[{
       SubscriptBox["a", "inf"], "(", "t", ")"}], ")"}]}], "<", "0"}], 
   TraditionalForm]],ExpressionUUID->"ddda188e-6ffc-479e-afbd-33e35601af75"],
 "."
}], "Text",
 CellChangeTimes->{
  3.999341887617578*^9, 3.9993419195962667`*^9, {4.0004057155784187`*^9, 
   4.000405720683681*^9}, {4.0008127667755938`*^9, 
   4.000812767531479*^9}},ExpressionUUID->"25b61896-6ff5-4ddd-a142-\
acb8337dab15"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Define", " ", "the", " ", "polynomials", " ", "mentioned", " ", "above"}],
    "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", "UpperkaInf", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"polykaInf", "[", "i_", "]"}], ":=", 
     RowBox[{"Expand", "[", 
      RowBox[{"varS", "*", 
       RowBox[{"k", "[", 
        RowBox[{
         RowBox[{"aiinf", "[", 
          RowBox[{"i", ",", "t"}], "]"}], ",", "t", ",", "varS"}], "]"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"polykaSup", "[", "i_", "]"}], ":=", 
     RowBox[{"Expand", "[", 
      RowBox[{"varS", "*", 
       RowBox[{"k", "[", 
        RowBox[{
         RowBox[{"aisup", "[", 
          RowBox[{"i", ",", "t"}], "]"}], ",", "t", ",", "varS"}], "]"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"polykbInf", "[", "i_", "]"}], ":=", 
     RowBox[{"Expand", "[", 
      RowBox[{"varS", "*", 
       RowBox[{"k", "[", 
        RowBox[{
         RowBox[{"biinf", "[", 
          RowBox[{"i", ",", "t"}], "]"}], ",", "t", ",", "varS"}], "]"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"polykbSup", "[", "i_", "]"}], ":=", 
     RowBox[{"Expand", "[", 
      RowBox[{"varS", "*", 
       RowBox[{"k", "[", 
        RowBox[{
         RowBox[{"bisup", "[", 
          RowBox[{"i", ",", "t"}], "]"}], ",", "t", ",", "varS"}], "]"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Redefine", " ", "the", " ", "polynomials", " ", "estimating", " ", "in", 
     " ", "the", " ", "desired", " ", "direction"}], "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "The", " ", "expression", " ", "below", " ", "estimates", " ", "k_t", 
     RowBox[{"(", "a_inf", ")"}], " ", "from", " ", "above"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"UpperkaInf", "[", 
       RowBox[{
       "i_", ",", "varSinf_", ",", "varSsup_", ",", "vartinf_", ",", 
        "vartsup_"}], "]"}], ":=", 
      RowBox[{"Total", "@", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"With", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"coeff", "=", 
              RowBox[{"#", "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"varS", "\[Rule]", "1"}], ",", 
                 RowBox[{"t", "\[Rule]", "1"}]}], "}"}]}]}], "}"}], ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"coeff", "<", "0"}], ",", 
              RowBox[{"coeff", "*", 
               RowBox[{"(", 
                RowBox[{"#", "/.", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"varS", "\[Rule]", "varSinf"}], ",", 
                   RowBox[{"t", "\[Rule]", "vartinf"}]}], "}"}]}], ")"}]}], 
              ",", 
              RowBox[{"coeff", 
               RowBox[{"(", 
                RowBox[{"#", "/.", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"varS", "\[Rule]", "varSsup"}], ",", 
                   RowBox[{"t", "\[Rule]", "vartsup"}]}], "}"}]}], ")"}]}]}], 
             "]"}]}], "]"}], "&"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Head", "[", "#", "]"}], "===", "Plus"}], ",", 
             RowBox[{"List", "@@", "#"}], ",", 
             RowBox[{"{", "#", "}"}]}], "]"}], "&"}], "@", 
          RowBox[{"Expand", "[", 
           RowBox[{"polykaInf", "[", "i", "]"}], "]"}]}]}], "]"}]}]}], ";"}], 
    "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"UpperkaInf", "[", 
      RowBox[{
      "i_", ",", "varSinf_", ",", "varSsup_", ",", "vartinf_", ",", 
       "vartsup_"}], "]"}], ":=", 
     RowBox[{"Total", "@", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"With", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"coeff", "=", 
             RowBox[{"#", "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"varS", "\[Rule]", "1"}], ",", 
                RowBox[{"t", "\[Rule]", "1"}]}], "}"}]}]}], "}"}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"coeff", "<", "0"}], ",", 
             RowBox[{"coeff", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"#", "/", "coeff"}], "/.", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"varS", "\[Rule]", "varSinf"}], ",", 
                  RowBox[{"t", "\[Rule]", "vartinf"}]}], "}"}]}], ")"}]}], 
             ",", 
             RowBox[{"coeff", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"#", "/", "coeff"}], "/.", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"varS", "\[Rule]", "varSsup"}], ",", 
                  RowBox[{"t", "\[Rule]", "vartsup"}]}], "}"}]}], ")"}]}]}], 
            "]"}]}], "]"}], "&"}], ",", 
        RowBox[{"List", "@@", 
         RowBox[{"Expand", "[", 
          RowBox[{"polykaInf", "[", "i", "]"}], "]"}]}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "The", " ", "expression", " ", "below", " ", "estimates", " ", "k_t", 
     RowBox[{"(", "a_sup", ")"}], " ", "from", " ", "below"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"LowerkaSup", "[", 
      RowBox[{
      "i_", ",", "varSinf_", ",", "varSsup_", ",", "vartinf_", ",", 
       "vartsup_"}], "]"}], ":=", 
     RowBox[{"Total", "@", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"With", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"coeff", "=", 
             RowBox[{"#", "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"varS", "\[Rule]", "1"}], ",", 
                RowBox[{"t", "\[Rule]", "1"}]}], "}"}]}]}], "}"}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"coeff", "<", "0"}], ",", 
             RowBox[{"coeff", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"#", "/", "coeff"}], "/.", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"varS", "\[Rule]", "varSsup"}], ",", 
                  RowBox[{"t", "\[Rule]", "vartsup"}]}], "}"}]}], ")"}]}], 
             ",", 
             RowBox[{"coeff", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"#", "/", "coeff"}], "/.", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"varS", "\[Rule]", "varSinf"}], ",", 
                  RowBox[{"t", "\[Rule]", "vartinf"}]}], "}"}]}], ")"}]}]}], 
            "]"}]}], "]"}], "&"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Head", "[", "#", "]"}], "===", "Plus"}], ",", 
            RowBox[{"List", "@@", "#"}], ",", 
            RowBox[{"{", "#", "}"}]}], "]"}], "&"}], "@", 
         RowBox[{"Expand", "[", 
          RowBox[{"polykaSup", "[", "i", "]"}], "]"}]}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "The", " ", "expression", " ", "below", " ", "estimates", " ", "k_t", 
     RowBox[{"(", "b_inf", ")"}], " ", "from", " ", "below"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"LowerkbInf", "[", 
      RowBox[{
      "i_", ",", "varSinf_", ",", "varSsup_", ",", "vartinf_", ",", 
       "vartsup_"}], "]"}], ":=", 
     RowBox[{"Total", "@", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"With", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"coeff", "=", 
             RowBox[{"#", "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"varS", "\[Rule]", "1"}], ",", 
                RowBox[{"t", "\[Rule]", "1"}]}], "}"}]}]}], "}"}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"coeff", "<", "0"}], ",", 
             RowBox[{"coeff", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"#", "/", "coeff"}], "/.", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"varS", "\[Rule]", "varSsup"}], ",", 
                  RowBox[{"t", "\[Rule]", "vartsup"}]}], "}"}]}], ")"}]}], 
             ",", 
             RowBox[{"coeff", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"#", "/", "coeff"}], "/.", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"varS", "\[Rule]", "varSinf"}], ",", 
                  RowBox[{"t", "\[Rule]", "vartinf"}]}], "}"}]}], ")"}]}]}], 
            "]"}]}], "]"}], "&"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Head", "[", "#", "]"}], "===", "Plus"}], ",", 
            RowBox[{"List", "@@", "#"}], ",", 
            RowBox[{"{", "#", "}"}]}], "]"}], "&"}], "@", 
         RowBox[{"Expand", "[", 
          RowBox[{"polykbInf", "[", "i", "]"}], "]"}]}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "The", " ", "expression", " ", "below", " ", "estimates", " ", "k_t", 
     RowBox[{"(", "b_sup", ")"}], " ", "from", " ", "above"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"UpperkbSup", "[", 
      RowBox[{
      "i_", ",", "varSinf_", ",", "varSsup_", ",", "vartinf_", ",", 
       "vartsup_"}], "]"}], ":=", 
     RowBox[{"Total", "@", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"With", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"coeff", "=", 
             RowBox[{"#", "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"varS", "\[Rule]", "1"}], ",", 
                RowBox[{"t", "\[Rule]", "1"}]}], "}"}]}]}], "}"}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"coeff", "<", "0"}], ",", 
             RowBox[{"coeff", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"#", "/", "coeff"}], "/.", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"varS", "\[Rule]", "varSinf"}], ",", 
                  RowBox[{"t", "\[Rule]", "vartinf"}]}], "}"}]}], ")"}]}], 
             ",", 
             RowBox[{"coeff", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"#", "/", "coeff"}], "/.", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"varS", "\[Rule]", "varSsup"}], ",", 
                  RowBox[{"t", "\[Rule]", "vartsup"}]}], "}"}]}], ")"}]}]}], 
            "]"}]}], "]"}], "&"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Head", "[", "#", "]"}], "===", "Plus"}], ",", 
            RowBox[{"List", "@@", "#"}], ",", 
            RowBox[{"{", "#", "}"}]}], "]"}], "&"}], "@", 
         RowBox[{"Expand", "[", 
          RowBox[{"polykbSup", "[", "i", "]"}], "]"}]}]}], "]"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.999173867723761*^9, 3.999109379045828*^9}, 
   3.999112070535803*^9, 3.999112167050746*^9, {3.9991126474448767`*^9, 
   3.999112773562233*^9}, 3.99911281164122*^9, {3.999112928313366*^9, 
   3.999112930081217*^9}, {3.9991152814359827`*^9, 3.9991153112847548`*^9}, {
   3.999115758281308*^9, 3.999115807064732*^9}, {3.9991158389727*^9, 
   3.999115856008665*^9}, {3.999115888011342*^9, 3.999115935536379*^9}, 
   3.999116157656456*^9, {3.999116788740012*^9, 3.999116806536413*^9}, {
   3.999116860403902*^9, 3.999116867169278*^9}, {3.999117016043373*^9, 
   3.999117024898006*^9}, {3.99912285521239*^9, 3.999122953357031*^9}, {
   3.999122997336941*^9, 3.999123057981442*^9}, {3.999245230548666*^9, 
   3.999245242729465*^9}, {3.999245279819049*^9, 3.999245284369609*^9}, {
   3.9992869835963593`*^9, 3.999286985005684*^9}, {3.999677450761806*^9, 
   3.9996775856201677`*^9}, {3.9996776347483177`*^9, 
   3.9996776572000933`*^9}, {3.999677720838347*^9, 3.999677794853961*^9}, {
   3.999704364476712*^9, 3.9997044043240767`*^9}, {3.9997044615238113`*^9, 
   3.999704487836474*^9}, {3.999704583362947*^9, 3.999704584089389*^9}, {
   3.9997046199191427`*^9, 3.9997046375827627`*^9}, {3.999704718258614*^9, 
   3.999704738421185*^9}, 3.999956453122218*^9, {3.99995657903428*^9, 
   3.9999565920038567`*^9}, {3.999956646912388*^9, 3.999956680887349*^9}, {
   3.999967682882992*^9, 3.999967752500559*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"767d6f41-e3ce-495a-817b-6c20088e01ac"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 2:", "Subsubsection",
 CellChangeTimes->{{3.999525795510886*^9, 
  3.999525797622693*^9}},ExpressionUUID->"e862132b-bb31-4e98-98c9-\
5a5f243f4547"],

Cell[TextData[{
 "We print below the expression bounding from above the polynomial in Example \
1, that represents ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["k", "t"], "(", 
    RowBox[{
     SubscriptBox["a", "inf"], "(", "t", ")"}], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "caf92a0c-3d7a-4eec-90e9-b33527cc41b9"],
 " in the first box"
}], "Text",
 CellChangeTimes->{{3.99952569493508*^9, 3.999525708500149*^9}, {
  3.999525801673421*^9, 3.999525829079159*^9}, {3.999525992724139*^9, 
  3.9995260262569923`*^9}},ExpressionUUID->"545f79cc-a7fb-4e69-a1a1-\
6e719f9e20ff"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"varS", " ", 
   RowBox[{"k", "[", 
    RowBox[{
     RowBox[{"aiinf", "[", 
      RowBox[{"0", ",", "t"}], "]"}], ",", "t", ",", "varS"}], "]"}]}], 
  "]"}]], "Input",
 CellLabel->"In[35]:=",ExpressionUUID->"4b285675-fc96-45b2-bd62-eac86e19684e"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "1972098"], "+", 
  FractionBox[
   RowBox[{"25000", " ", "t"}], "36483813"], "+", 
  FractionBox[
   RowBox[{"625001369", " ", 
    SuperscriptBox["t", "2"]}], "2699802162"], "+", 
  FractionBox[
   RowBox[{"25000", " ", 
    SuperscriptBox["t", "3"]}], "36483813"], "+", 
  FractionBox[
   RowBox[{"312500000", " ", 
    SuperscriptBox["t", "4"]}], "1349901081"], "-", 
  FractionBox[
   RowBox[{"3944195", " ", "varS"}], "2611057752"], "-", 
  FractionBox[
   RowBox[{"11890602023075", " ", "t", " ", "varS"}], "575597237197392"], "-", 
  FractionBox[
   RowBox[{"7072941484315", " ", 
    SuperscriptBox["t", "2"], " ", "varS"}], "10648548888151752"], "-", 
  FractionBox[
   RowBox[{"7446152646334375", " ", 
    SuperscriptBox["t", "3"], " ", "varS"}], "16416512869233951"], "+", 
  FractionBox[
   RowBox[{"12517421875000", " ", 
    SuperscriptBox["t", "4"], " ", "varS"}], "49249538607701853"], "+", 
  FractionBox[
   RowBox[{"96173828125000000", " ", 
    SuperscriptBox["t", "5"], " ", "varS"}], "1822232928484968561"], "-", 
  FractionBox[
   SuperscriptBox["varS", "2"], "986049"], "-", 
  FractionBox[
   RowBox[{"52664785", " ", "t", " ", 
    SuperscriptBox["varS", "2"]}], "144913705236"], "+", 
  FractionBox[
   RowBox[{"97156543750", " ", 
    SuperscriptBox["t", "2"], " ", 
    SuperscriptBox["varS", "2"]}], "446817257811"], "-", 
  FractionBox[
   RowBox[{"156250000", " ", 
    SuperscriptBox["t", "3"], " ", 
    SuperscriptBox["varS", "2"]}], "446817257811"], "-", 
  FractionBox[
   RowBox[{"3906250000000", " ", 
    SuperscriptBox["t", "4"], " ", 
    SuperscriptBox["varS", "2"]}], "49596715617021"]}]], "Output",
 CellChangeTimes->{3.999704516681954*^9, 3.999956832421432*^9, 
  3.999957004337044*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"8a617fba-f732-43a4-a150-75a520d42378"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"UpperkaInf", "[", 
  RowBox[{
  "0", ",", "varSinf", ",", "varSsup", ",", "vartinf", ",", "vartsup"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.999525848511203*^9, 3.999525857687533*^9}, {
  3.9996777765788813`*^9, 3.9996777787459707`*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"be148f7b-936a-4199-8b02-33ad748b60bb"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "1972098"], "-", 
  FractionBox[
   RowBox[{"3944195", " ", "varSinf"}], "2611057752"], "-", 
  FractionBox[
   SuperscriptBox["varSinf", "2"], "986049"], "-", 
  FractionBox[
   RowBox[{"11890602023075", " ", "varSinf", " ", "vartinf"}], 
   "575597237197392"], "-", 
  FractionBox[
   RowBox[{"52664785", " ", 
    SuperscriptBox["varSinf", "2"], " ", "vartinf"}], "144913705236"], "-", 
  FractionBox[
   RowBox[{"7072941484315", " ", "varSinf", " ", 
    SuperscriptBox["vartinf", "2"]}], "10648548888151752"], "-", 
  FractionBox[
   RowBox[{"7446152646334375", " ", "varSinf", " ", 
    SuperscriptBox["vartinf", "3"]}], "16416512869233951"], "-", 
  FractionBox[
   RowBox[{"156250000", " ", 
    SuperscriptBox["varSinf", "2"], " ", 
    SuperscriptBox["vartinf", "3"]}], "446817257811"], "-", 
  FractionBox[
   RowBox[{"3906250000000", " ", 
    SuperscriptBox["varSinf", "2"], " ", 
    SuperscriptBox["vartinf", "4"]}], "49596715617021"], "+", 
  FractionBox[
   RowBox[{"25000", " ", "vartsup"}], "36483813"], "+", 
  FractionBox[
   RowBox[{"625001369", " ", 
    SuperscriptBox["vartsup", "2"]}], "2699802162"], "+", 
  FractionBox[
   RowBox[{"97156543750", " ", 
    SuperscriptBox["varSsup", "2"], " ", 
    SuperscriptBox["vartsup", "2"]}], "446817257811"], "+", 
  FractionBox[
   RowBox[{"25000", " ", 
    SuperscriptBox["vartsup", "3"]}], "36483813"], "+", 
  FractionBox[
   RowBox[{"312500000", " ", 
    SuperscriptBox["vartsup", "4"]}], "1349901081"], "+", 
  FractionBox[
   RowBox[{"12517421875000", " ", "varSsup", " ", 
    SuperscriptBox["vartsup", "4"]}], "49249538607701853"], "+", 
  FractionBox[
   RowBox[{"96173828125000000", " ", "varSsup", " ", 
    SuperscriptBox["vartsup", "5"]}], "1822232928484968561"]}]], "Output",
 CellChangeTimes->{3.999525858166251*^9, 3.999676814313345*^9, 
  3.999677038505731*^9, 3.9996777791598377`*^9, 3.999704533386044*^9, 
  3.999704589742779*^9, 3.999704745245262*^9, 3.9999568354789457`*^9, 
  3.999957005683043*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"b5f943a9-8937-485b-a86f-3906c4dc9733"]
}, Open  ]],

Cell[TextData[{
 "Finally, we discretize every subinterval into a number (called \
discretization) of subintervals, where we bound ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["t", "inf"], "<", " ", "t", " ", "<", " ", 
    SubscriptBox["t", "sup"]}], TraditionalForm]],ExpressionUUID->
  "43555ce7-86bb-4c61-be5b-ba77d85bc177"],
 ".\nIn particular, in the box ",
 Cell[BoxData[
  FormBox["i", TraditionalForm]],ExpressionUUID->
  "7c06798a-0379-41fb-b7a1-a31a72e2cd0f"],
 ", for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"0", "\[LessEqual]", "i", "<", " ", "39"}], TraditionalForm]],
  ExpressionUUID->"ec54a4f8-1ec6-4409-a0f6-f64bc1d3ab1c"],
 ", and for the subinterval ",
 Cell[BoxData[
  FormBox["j", TraditionalForm]],ExpressionUUID->
  "c6a760dd-0e17-415e-9750-a24bdacba743"],
 " of this box, for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
   "0", " ", "\[LessEqual]", " ", "j", " ", "<", " ", "discretization"}], 
   TraditionalForm]],ExpressionUUID->"bb72b383-4f64-4d13-ae10-9864cf84ad58"],
 ", we have that:\n\n",
 Cell[BoxData[
  FormBox[
   RowBox[{"\t  ", 
    RowBox[{
     FractionBox[
      RowBox[{"j", " ", "+", " ", 
       RowBox[{"i", " ", "discretization"}]}], "n"], " ", "\[LessEqual]", " ",
      "t", " ", "\[LessEqual]", "   ", 
     FractionBox[
      RowBox[{"j", " ", "+", " ", 
       RowBox[{"i", " ", "discretization"}], " ", "+", " ", "1"}], "n"], 
     "  "}]}], TraditionalForm]],ExpressionUUID->
  "543a9acc-1eb0-4a23-a950-bdf2b135e086"],
 "\n\t\t\t\t\t\nwhere ",
 Cell[BoxData[
  FormBox[
   RowBox[{"n", " ", "=", " ", 
    RowBox[{"discretization", " ", "*", " ", "boxes"}]}], TraditionalForm]], 
  "Text",ExpressionUUID->"7b3a1534-51a8-4ecd-a89b-44d9d71dcb4e"],
 " is the total number of subintervals of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", 
    RowBox[{"0", ",", "1"}], "]"}], TraditionalForm]],ExpressionUUID->
  "affae44d-1db8-40fc-8971-b3f86446209c"],
 ".\n\nThen, we construct the discrete functions corresponding to the values \
of our initial polynomials at this boundary points, since for a piecewise \
linear function, its maximum and minimum on every linear part are attained at \
the boundary of the corresponding interval. To exemplify the meaning of these \
arrays of numbers, observe that in the case of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"S", " ", 
    RowBox[{
     SubscriptBox["k", "t"], "(", 
     RowBox[{
      SubscriptBox["a", "inf"], "(", "t", ")"}], ")"}]}], TraditionalForm]],
  ExpressionUUID->"c9163015-9d11-4e39-89dc-cf24768113c5"],
 ", the number corresponding the box ",
 Cell[BoxData[
  FormBox["i", TraditionalForm]],ExpressionUUID->
  "45ed91df-39a7-48d1-a931-00f70cc2b9f9"],
 " and subinterval ",
 Cell[BoxData[
  FormBox["j", TraditionalForm]],ExpressionUUID->
  "73bf019e-7aa2-4f0f-8e8f-dcc08ac0bdcb"],
 " is a number such that on this box and subinterval, the value of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"S", " ", 
    RowBox[{
     SubscriptBox["k", "t"], "(", 
     RowBox[{
      SubscriptBox["a", "inf"], "(", "t", ")"}], ")"}]}], TraditionalForm]],
  ExpressionUUID->"0b242abb-4e23-4891-bcee-5a8412d6b9d6"],
 " is less than or equal to this number. Therefore, the maximum of this array \
of numbers is an upper bound for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"S", " ", 
    RowBox[{
     SubscriptBox["k", "t"], "(", 
     RowBox[{
      SubscriptBox["a", "inf"], "(", "t", ")"}], ")"}]}], TraditionalForm]],
  ExpressionUUID->"f1130783-5cc4-47bc-83bb-14280c9703f1"],
 " in ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", 
    RowBox[{"0", ",", "1"}], "]"}], TraditionalForm]],ExpressionUUID->
  "f76d9f2c-d1e3-4417-b075-1e4934dfb86d"],
 "."
}], "Text",
 CellChangeTimes->{{3.999174428389988*^9, 3.999174463210744*^9}, {
   3.999174503841915*^9, 3.999174660780548*^9}, {3.999174694087537*^9, 
   3.999174736005104*^9}, {3.999174804410965*^9, 3.9991749758526297`*^9}, {
   3.99917501290863*^9, 3.999175188033432*^9}, 3.99924531493132*^9, {
   3.999245350367106*^9, 3.999245527933093*^9}, 3.999342005873782*^9, {
   3.9993426745010643`*^9, 3.99934267943161*^9}, {3.9995232778960333`*^9, 
   3.999523301987226*^9}, {3.9996771222692213`*^9, 3.999677167118238*^9}, {
   4.000812801719363*^9, 4.0008128021857347`*^9}, {4.0008136098568563`*^9, 
   4.000813743662836*^9}, {4.0008138556712418`*^9, 
   4.00081387303041*^9}},ExpressionUUID->"7beda035-9751-4938-850d-\
31abb1bbd214"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"Ssup", ",", "Sinf"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ssup", "=", 
   RowBox[{"254471", "/", "100000"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Sinf", "=", 
   RowBox[{"254470", "/", "100000"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"discretization", "=", "1000"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"n", "=", 
   RowBox[{"boxes", "*", "discretization"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tinf", "[", "j_", "]"}], ":=", 
   RowBox[{"j", "/", "n"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"tsup", "[", "j_", "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"j", "+", "1"}], ")"}], "/", "n"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "We", " ", "define", " ", "the", " ", "next", " ", "discrete", " ", 
     "functions", " ", "assuming", " ", "rational", " ", "values"}], ",", " ",
     "\[IndentingNewLine]", 
    RowBox[{
    "representing", " ", "upper", " ", "and", " ", "lower", " ", "bounds", 
     " ", "for", " ", "the", " ", "expressions", " ", "of", " ", 
     "\[IndentingNewLine]", "k_t", 
     RowBox[{"(", "a_inf", ")"}]}], ",", " ", 
    RowBox[{"k_t", 
     RowBox[{"(", "a_sup", ")"}]}], ",", " ", 
    RowBox[{"k_t", 
     RowBox[{"(", "b_inf", ")"}]}], ",", " ", 
    RowBox[{"k_t", 
     RowBox[{"(", "b_sup", ")"}]}], ",", " ", 
    RowBox[{"in", " ", "any", " ", "subinterval"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"kaInfIterado", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"UpperkaInf", "[", 
    RowBox[{"i", ",", "Sinf", ",", "Ssup", ",", 
     RowBox[{"tinf", "[", "j", "]"}], ",", 
     RowBox[{"tsup", "[", "j", "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"kaSupIterado", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"LowerkaSup", "[", 
    RowBox[{"i", ",", "Sinf", ",", "Ssup", ",", 
     RowBox[{"tinf", "[", "j", "]"}], ",", 
     RowBox[{"tsup", "[", "j", "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"kbInfIterado", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"LowerkbInf", "[", 
    RowBox[{"i", ",", "Sinf", ",", "Ssup", ",", 
     RowBox[{"tinf", "[", "j", "]"}], ",", 
     RowBox[{"tsup", "[", "j", "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"kbSupIterado", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"UpperkbSup", "[", 
    RowBox[{"i", ",", "Sinf", ",", "Ssup", ",", 
     RowBox[{"tinf", "[", "j", "]"}], ",", 
     RowBox[{"tsup", "[", "j", "]"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.999175199944108*^9, 3.999175220644594*^9}, {
   3.999175279029354*^9, 3.9991752808484077`*^9}, {3.999175870165625*^9, 
   3.999175895866908*^9}, {3.999175993772244*^9, 3.999109487478356*^9}, 
   3.999109646125558*^9, {3.9991109069334106`*^9, 3.999110924967679*^9}, {
   3.999112227195188*^9, 3.999112235952115*^9}, {3.9991128539348288`*^9, 
   3.9991129143222017`*^9}, {3.99911340560756*^9, 3.999113405851797*^9}, {
   3.999113449111972*^9, 3.999113450760301*^9}, {3.999113609708838*^9, 
   3.999113643652896*^9}, {3.999113723231944*^9, 3.99911372652936*^9}, 
   3.999114248175105*^9, {3.999114285363093*^9, 3.999114314827533*^9}, {
   3.999114585645911*^9, 3.999114589973463*^9}, {3.9991149471221113`*^9, 
   3.999114958001356*^9}, {3.999115075845048*^9, 3.999115085405527*^9}, {
   3.9991170556602583`*^9, 3.999117058278565*^9}, {3.9992458504135237`*^9, 
   3.999245862334641*^9}, {3.9992884300718193`*^9, 3.999288478796468*^9}, {
   3.999289723830271*^9, 3.9992870447829638`*^9}, {3.99933483530742*^9, 
   3.999334910350587*^9}, {3.9993349600616827`*^9, 3.999334961565172*^9}, {
   3.999335083842637*^9, 3.9993350897555656`*^9}, {3.999342036226301*^9, 
   3.999342043532463*^9}, {3.9993421710381603`*^9, 3.9993421853285503`*^9}, 
   3.9996774077587357`*^9, {3.999677817821575*^9, 3.999677940767385*^9}, {
   3.9996779817844954`*^9, 3.9996780427533293`*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"0c5e30ba-64a0-4e1c-9dac-108016459fd0"],

Cell[TextData[{
 "We conclude below our claims about the sign behavior that detect the bounds \
for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["a", "t"], TraditionalForm]],ExpressionUUID->
  "4fdc018b-03ae-485d-80b5-7f2f06c221fc"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["b", "t"], TraditionalForm]],ExpressionUUID->
  "6e4948c6-dd07-4015-9f40-94f041d1febc"],
 ". For this we compute the maximum and minimum values of the corresponding \
lists related to the discrete functions defined above, i.e. the function \
kaInfIterado[i,j] bounds ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["k", "t"], "(", 
    RowBox[{
     SubscriptBox["a", "inf"], "(", "t", ")"}], ")"}], TraditionalForm]],
  ExpressionUUID->"7f0b8337-749c-493f-924c-da7f25ad8f71"],
 " on any subinterval. Then we compute the maximum of this function over all \
subintervals, and this provides a global upper bound for  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["k", "t"], "(", 
    RowBox[{
     SubscriptBox["a", "inf"], "(", "t", ")"}], ")"}], TraditionalForm]],
  ExpressionUUID->"669b4b40-2a54-47c6-b118-f841b0bfed9b"],
 " on ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", 
    RowBox[{"0", ",", "1"}], "]"}], TraditionalForm]],ExpressionUUID->
  "599a6b10-0205-446d-af8f-6f358bf9be94"],
 ". Observe that this maximum is analogous to the \[CapitalTheta] function \
defined in Equation (91) of [1] for the case where we want to prove that the \
function described in Equation (89) is negative."
}], "Text",
 CellChangeTimes->{{3.9995260964117117`*^9, 3.999526153594643*^9}, {
  3.999678123970606*^9, 3.9996783582905397`*^9}, {3.99967844307174*^9, 
  3.999678493907523*^9}, {3.999678528148634*^9, 3.999678647136742*^9}, {
  3.999678682854731*^9, 3.999678716831238*^9}, {3.999678746961755*^9, 
  3.9996787494313107`*^9}},ExpressionUUID->"9a0e8fdd-248f-4786-bc24-\
dd3ba307c017"],

Cell[BoxData[
 RowBox[{
  RowBox[{"kinfaarray", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"kaInfIterado", "[", 
      RowBox[{"i", ",", "j"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "39"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"i", "*", "discretization"}], ",", 
       RowBox[{
        RowBox[{"i", "*", "discretization"}], "+", "discretization"}]}], 
      "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.999176060980476*^9, 3.9991098268306503`*^9}, {
  3.999114634953456*^9, 3.999114636786296*^9}, {3.9996790127229977`*^9, 
  3.999679013263694*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"188caaff-14ce-439b-81ce-afacb6f20ff4"],

Cell[TextData[{
 "The number below proves that ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["k", "t"], "(", 
    RowBox[{
     SubscriptBox["a", "inf"], "(", "t", ")"}], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "79c16b98-fcec-447b-bef6-05ad5af2203d"],
 " is negative in the interval ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", 
    RowBox[{"0", ",", "1"}], "]"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "77ae8985-1dd9-457c-9a99-39eacf33ab44"],
 "."
}], "Text",
 CellChangeTimes->{{3.9996788083686657`*^9, 
  3.999678853710835*^9}},ExpressionUUID->"0c9251c7-e4d1-4638-9ba9-\
70cecae7ca4c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Max", "[", "kinfaarray", "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"Max", "[", "kinfaarray", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.999175971478262*^9, 3.999175974829351*^9}, {
  3.999176050075392*^9, 3.9991098569167128`*^9}, {3.999114627365407*^9, 
  3.999114628529284*^9}, {3.9992459179717484`*^9, 3.999245919048419*^9}, {
  3.9993423356159973`*^9, 3.999342341659836*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"72115148-0e45-4ce5-81b5-96ed0190b6e4"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["566986377203290636564997109435773", 
   "155584800000000000000000000000000000"]}]], "Output",
 CellChangeTimes->{3.999114629568646*^9, 3.999114685734614*^9, 
  3.9991231675118513`*^9, 3.9992456974869947`*^9, 3.999245919522172*^9, 
  3.999287086834078*^9, 3.999335161858811*^9, 3.999342265209215*^9, 
  3.999342342397431*^9, 3.999678804791403*^9, 3.99967905932065*^9, 
  3.99995689286302*^9, 3.9999570600732527`*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"5a77b053-29da-44e8-a366-04d16c440cc1"],

Cell[BoxData[
 RowBox[{"-", "0.0036442273101439894`"}]], "Output",
 CellChangeTimes->{3.999114629568646*^9, 3.999114685734614*^9, 
  3.9991231675118513`*^9, 3.9992456974869947`*^9, 3.999245919522172*^9, 
  3.999287086834078*^9, 3.999335161858811*^9, 3.999342265209215*^9, 
  3.999342342397431*^9, 3.999678804791403*^9, 3.99967905932065*^9, 
  3.99995689286302*^9, 3.999957060081321*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"101f00f3-7319-46d7-83ca-cc3cd40113dc"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ksupaarray", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"kaSupIterado", "[", 
      RowBox[{"i", ",", "j"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "39"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"i", "*", "discretization"}], ",", 
       RowBox[{
        RowBox[{"i", "*", "discretization"}], "+", "discretization"}]}], 
      "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.999176072851379*^9, 3.999109823068417*^9}, {
  3.9991098603368797`*^9, 3.999109860897478*^9}, {3.9991147739949093`*^9, 
  3.9991147762138157`*^9}, {3.999679025201994*^9, 3.9996790258295527`*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"16bd4333-7d2d-43e2-9906-c6109c0c2766"],

Cell[TextData[{
 "The number below proves that ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["k", "t"], "(", 
    RowBox[{
     SubscriptBox["a", "sup"], "(", "t", ")"}], ")"}], TraditionalForm]],
  ExpressionUUID->"8e1b72de-ea4a-42e8-ad06-2f096f59e0bf"],
 " is positive in the interval ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", 
    RowBox[{"0", ",", "1"}], "]"}], TraditionalForm]],ExpressionUUID->
  "9a231f7c-aaeb-45af-a0ab-77b0cd6e1984"],
 "."
}], "Text",
 CellChangeTimes->{{3.999678878830113*^9, 
  3.999678891130143*^9}},ExpressionUUID->"24713d6a-d0c7-4caf-92da-\
1cb62492385d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Min", "[", "ksupaarray", "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"Min", "[", "ksupaarray", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.999176081715345*^9, 3.9991098703059*^9}, {
  3.999342315393957*^9, 3.999342333401919*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"d6c1e64e-8fa5-4e7c-bcec-637fdba38077"],

Cell[BoxData[
 FractionBox["366328868696129037327133189810636454261", 
  "106901520863027343750000000000000000000000"]], "Output",
 CellChangeTimes->{{3.999176087051334*^9, 3.9991098706936502`*^9}, 
   3.9991132693804398`*^9, 3.999114830572996*^9, 3.9991232097274227`*^9, 
   3.9991232575962553`*^9, 3.999287120573208*^9, 3.999335197197875*^9, {
   3.999342311176087*^9, 3.999342345022928*^9}, 3.999678911613199*^9, 
   3.999679120957377*^9, 3.999957090593856*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"539d3ae2-788f-43cc-b6e1-82a6705c5366"],

Cell[BoxData["0.0034267881854132395`"], "Output",
 CellChangeTimes->{{3.999176087051334*^9, 3.9991098706936502`*^9}, 
   3.9991132693804398`*^9, 3.999114830572996*^9, 3.9991232097274227`*^9, 
   3.9991232575962553`*^9, 3.999287120573208*^9, 3.999335197197875*^9, {
   3.999342311176087*^9, 3.999342345022928*^9}, 3.999678911613199*^9, 
   3.999679120957377*^9, 3.999957090615014*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"afff2be7-e3a1-4836-9084-e83bd199d860"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"kinfbarray", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"kbInfIterado", "[", 
      RowBox[{"i", ",", "j"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "39"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"i", "*", "discretization"}], ",", 
       RowBox[{
        RowBox[{"i", "*", "discretization"}], "+", "discretization"}]}], 
      "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.999176099782735*^9, 3.999109833956605*^9}, {
  3.999114704520733*^9, 3.999114706636015*^9}, {3.999679029769643*^9, 
  3.999679030359647*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"7b951b4d-adae-4928-8b8a-fafeb55b3b81"],

Cell[TextData[{
 "The number below proves that ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["k", "t"], "(", 
    RowBox[{
     SubscriptBox["b", "inf"], "(", "t", ")"}], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "2b7fb79c-a452-4648-85ce-ee59a24e8f70"],
 " is positive in the interval ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", 
    RowBox[{"0", ",", "1"}], "]"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "18083308-43fb-4de1-b0b1-f4ebb0300272"],
 "."
}], "Text",
 CellChangeTimes->{{3.99967893829388*^9, 
  3.999678949035233*^9}},ExpressionUUID->"96930690-daf3-43aa-8bcb-\
92b492936077"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Min", "[", "kinfbarray", "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"Min", "[", "kinfbarray", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.999176108567189*^9, 3.9991098824949207`*^9}, {
  3.999342347613267*^9, 3.999342353186781*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"dec77292-6542-454c-9ff7-de1fb541640b"],

Cell[BoxData[
 FractionBox["175960949558020849442479694102842913645251", 
  "15225206642400524581595220947265625000000000"]], "Output",
 CellChangeTimes->{{3.9991761150216503`*^9, 3.999109898433176*^9}, 
   3.999113269554687*^9, 3.999114762780645*^9, 3.999115056634406*^9, 
   3.999123298120267*^9, 3.999245801523972*^9, 3.999287155310655*^9, 
   3.999334830441257*^9, 3.999334953438575*^9, 3.999335233335813*^9, 
   3.999342094029076*^9, 3.999342353674893*^9, 3.9993424196307287`*^9, 
   3.999679216026561*^9, 3.999957129553041*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"756dd9f8-8308-4355-a421-28f21a0a6bf3"],

Cell[BoxData["0.011557212568004759`"], "Output",
 CellChangeTimes->{{3.9991761150216503`*^9, 3.999109898433176*^9}, 
   3.999113269554687*^9, 3.999114762780645*^9, 3.999115056634406*^9, 
   3.999123298120267*^9, 3.999245801523972*^9, 3.999287155310655*^9, 
   3.999334830441257*^9, 3.999334953438575*^9, 3.999335233335813*^9, 
   3.999342094029076*^9, 3.999342353674893*^9, 3.9993424196307287`*^9, 
   3.999679216026561*^9, 3.999957129563756*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"655cd4a4-9108-456c-88ef-63f3dd738486"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ksupbarray", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"kbSupIterado", "[", 
      RowBox[{"i", ",", "j"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "39"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"i", "*", "discretization"}], ",", 
       RowBox[{
        RowBox[{"i", "*", "discretization"}], "+", "discretization"}]}], 
      "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.999176135653207*^9, 3.999109840757866*^9}, {
  3.999114835303977*^9, 3.999114837492443*^9}, {3.999679069952173*^9, 
  3.9996790704811707`*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"79f0e679-ac60-431f-894e-b85b2c688723"],

Cell[TextData[{
 "The number below proves that ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["k", "t"], "(", 
    RowBox[{
     SubscriptBox["b", "sup"], "(", "t", ")"}], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "8557cbb4-c6e8-4b43-9515-9329fae5b24c"],
 " is negative in the interval ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", 
    RowBox[{"0", ",", "1"}], "]"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "8670d77c-3726-4871-81ad-1e2aa8316d43"],
 "."
}], "Text",
 CellChangeTimes->{{3.9996789812060213`*^9, 
  3.999678986766553*^9}},ExpressionUUID->"9aa30739-814e-4eb1-8aea-\
f2e484788f01"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Max", "[", "ksupbarray", "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"Max", "[", "ksupbarray", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.99917614599942*^9, 3.99910988430632*^9}, {
  3.999114839402232*^9, 3.999114841485962*^9}, {3.999342427298171*^9, 
  3.999342428310852*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"9647d46a-2f1f-4a02-b82b-5a71cf3569d0"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["14925070454128865247035181147984751723169", 
   "1212365870338693622500000000000000000000000"]}]], "Output",
 CellChangeTimes->{{3.999176155151228*^9, 3.9991099207850103`*^9}, 
   3.99911326980338*^9, 3.999114893130639*^9, 3.999123338166482*^9, 
   3.999245897079712*^9, 3.99928718925003*^9, 3.9993352749523163`*^9, 
   3.999342157415197*^9, 3.999342461302885*^9, 3.999679279464059*^9, 
   3.999957173046047*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"74714f2a-f6b5-47e3-9d84-a13a3eb5975d"],

Cell[BoxData[
 RowBox[{"-", "0.012310698296017943`"}]], "Output",
 CellChangeTimes->{{3.999176155151228*^9, 3.9991099207850103`*^9}, 
   3.99911326980338*^9, 3.999114893130639*^9, 3.999123338166482*^9, 
   3.999245897079712*^9, 3.99928718925003*^9, 3.9993352749523163`*^9, 
   3.999342157415197*^9, 3.999342461302885*^9, 3.999679279464059*^9, 
   3.999957173071898*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"8c73a944-d304-440f-b438-be0a485ee31c"]
}, Open  ]],

Cell[TextData[{
 "Now, we want to estimate\n\n",
 Cell[BoxData[
  FormBox[
   RowBox[{"\t", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Tau]", "inf"], "(", "t", ")"}], "<", 
     SubscriptBox[
      RowBox[{"\[Tau]", " "}], "t"], "<", " ", 
     RowBox[{
      SubscriptBox["\[Tau]", "sup"], "(", "t", ")"}]}]}], TraditionalForm]],
  ExpressionUUID->"6b0e587a-013d-4c80-b30e-f527caf53250"],
 " \n\t\t\t\t\t\nProving that\n\n",
 Cell[BoxData[
  FormBox[
   RowBox[{"\t ", 
    RowBox[{
     RowBox[{"k", "(", 
      FractionBox["t", 
       RowBox[{
        SubscriptBox["\[Tau]", "sup"], "(", "t", ")"}]], ")"}], " ", "<", " ",
      "0", " ", "<", " ", 
     RowBox[{"k", "(", 
      FractionBox["t", 
       RowBox[{
        SubscriptBox["\[Tau]", "inf"], "(", "t", ")"}]], ")"}], " "}]}], 
   TraditionalForm]],ExpressionUUID->"56663f54-3cd9-4b4c-b601-be22209238bd"],
 ", \n\nsince ",
 Cell[BoxData[
  RowBox[{
   FractionBox["t", 
    SubscriptBox["\[Tau]", "sup"]], "\[LessEqual]", 
   FractionBox["t", "\[Tau]"], "\[LessEqual]", 
   FractionBox["t", 
    SubscriptBox["\[Tau]", "inf"]]}]],ExpressionUUID->
  "d14424d5-4737-47b6-8634-4c3617e91cd8"],
 ". We follow essentially the same procedure as before."
}], "Text",
 CellChangeTimes->{
  3.999118309136383*^9, {3.999118377686387*^9, 3.9991186850470247`*^9}, {
   3.999118792292601*^9, 3.9991188896061153`*^9}, {3.999119105003625*^9, 
   3.999119109803463*^9}, {3.999245796525844*^9, 3.999245798590259*^9}, {
   3.999333894254293*^9, 3.999333898733176*^9}, {3.999342468919013*^9, 
   3.9993424774669523`*^9}, {3.9993425088609533`*^9, 
   3.9993427108847933`*^9}, {3.9995268093352423`*^9, 3.999526818919107*^9}, 
   4.000812844967593*^9},ExpressionUUID->"ae810aa2-d8b1-4feb-9968-\
f0771112b824"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "We", " ", "divide", " ", "by", " ", "t", " ", "in", " ", "order", " ", 
     "to", " ", "avoid", " ", "the", " ", "function", " ", "above", " ", 
     "being", " ", "zero", " ", "at", " ", "t"}], " ", "=", " ", "0"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"polyktauInfSimpl", "[", "i_", "]"}], ":=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"varS", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"tauiinf", "[", 
          RowBox[{"i", ",", "t"}], "]"}], "^", "4"}], ")"}], "*", 
       RowBox[{
        RowBox[{"k", "[", 
         RowBox[{
          RowBox[{"t", "/", 
           RowBox[{"tauiinf", "[", 
            RowBox[{"i", ",", "t"}], "]"}]}], ",", "t", ",", "varS"}], "]"}], 
        "/", "t"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"polyktauInf", "[", "i_", "]"}], ":=", 
     RowBox[{"Expand", "[", 
      RowBox[{"polyktauInfSimpl", "[", "i", "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"polyktauSupSimpl", "[", "i_", "]"}], ":=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"varS", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"tauisup", "[", 
          RowBox[{"i", ",", "t"}], "]"}], "^", "4"}], ")"}], "*", 
       RowBox[{
        RowBox[{"k", "[", 
         RowBox[{
          RowBox[{"t", "/", 
           RowBox[{"tauisup", "[", 
            RowBox[{"i", ",", "t"}], "]"}]}], ",", "t", ",", "varS"}], "]"}], 
        "/", "t"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"polyktauSup", "[", "i_", "]"}], ":=", 
     RowBox[{"Expand", "[", 
      RowBox[{"polyktauSupSimpl", "[", "i", "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Define", " ", "the", " ", "approximations", " ", "from", " ", "above", 
     " ", "and", " ", "from", " ", "below"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"LowerktauInf", "[", 
      RowBox[{
      "i_", ",", "varSinf_", ",", "varSsup_", ",", "vartinf_", ",", 
       "vartsup_"}], "]"}], ":=", 
     RowBox[{"Total", "@", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"With", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"coeff", "=", 
             RowBox[{"#", "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"varS", "\[Rule]", "1"}], ",", 
                RowBox[{"t", "\[Rule]", "1"}]}], "}"}]}]}], "}"}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"coeff", "<", "0"}], ",", 
             RowBox[{"coeff", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"#", "/", "coeff"}], "/.", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"varS", "\[Rule]", "varSsup"}], ",", 
                  RowBox[{"t", "\[Rule]", "vartsup"}]}], "}"}]}], ")"}]}], 
             ",", 
             RowBox[{"coeff", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"#", "/", "coeff"}], "/.", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"varS", "\[Rule]", "varSinf"}], ",", 
                  RowBox[{"t", "\[Rule]", "vartinf"}]}], "}"}]}], ")"}]}]}], 
            "]"}]}], "]"}], "&"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Head", "[", "#", "]"}], "===", "Plus"}], ",", 
            RowBox[{"List", "@@", "#"}], ",", 
            RowBox[{"{", "#", "}"}]}], "]"}], "&"}], "@", 
         RowBox[{"Expand", "[", 
          RowBox[{"polyktauInf", "[", "i", "]"}], "]"}]}]}], "]"}]}]}], ";"}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"UpperktauSup", "[", 
      RowBox[{
      "i_", ",", "varSinf_", ",", "varSsup_", ",", "vartinf_", ",", 
       "vartsup_"}], "]"}], ":=", 
     RowBox[{"Total", "@", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"With", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"coeff", "=", 
             RowBox[{"#", "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"varS", "\[Rule]", "1"}], ",", 
                RowBox[{"t", "\[Rule]", "1"}]}], "}"}]}]}], "}"}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"coeff", "<", "0"}], ",", 
             RowBox[{"coeff", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"#", "/", "coeff"}], "/.", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"varS", "\[Rule]", "varSinf"}], ",", 
                  RowBox[{"t", "\[Rule]", "vartinf"}]}], "}"}]}], ")"}]}], 
             ",", 
             RowBox[{"coeff", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"#", "/", "coeff"}], "/.", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"varS", "\[Rule]", "varSsup"}], ",", 
                  RowBox[{"t", "\[Rule]", "vartsup"}]}], "}"}]}], ")"}]}]}], 
            "]"}]}], "]"}], "&"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Head", "[", "#", "]"}], "===", "Plus"}], ",", 
            RowBox[{"List", "@@", "#"}], ",", 
            RowBox[{"{", "#", "}"}]}], "]"}], "&"}], "@", 
         RowBox[{"Expand", "[", 
          RowBox[{"polyktauSup", "[", "i", "]"}], "]"}]}]}], "]"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.999117351445836*^9, 3.999117496569747*^9}, {
   3.999118914778883*^9, 3.999118937499209*^9}, 3.9991189804799967`*^9, {
   3.999123344921473*^9, 3.9991234696636353`*^9}, {3.9992871994749804`*^9, 
   3.999287200779829*^9}, {3.9995268280875063`*^9, 3.999526839846141*^9}, {
   3.999679132830513*^9, 3.999679148709154*^9}, {3.999679291689727*^9, 
   3.999679294149938*^9}, {4.000812859046891*^9, 
   4.000812859946748*^9}},ExpressionUUID->"2550eb78-c5d2-43e2-9492-\
33d4c2521f13"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "discretization", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"discretization", "=", "1000"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n", "=", 
   RowBox[{"boxes", "*", "discretization"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tinf", "[", "j_", "]"}], ":=", 
   RowBox[{"j", "/", "n"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"tsup", "[", "j_", "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"j", "+", "1"}], ")"}], "/", "n"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ktauInfIterado", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"LowerktauInf", "[", 
    RowBox[{"i", ",", "Sinf", ",", "Ssup", ",", 
     RowBox[{"tinf", "[", "j", "]"}], ",", 
     RowBox[{"tsup", "[", "j", "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ktauSupIterado", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"UpperktauSup", "[", 
    RowBox[{"i", ",", "Sinf", ",", "Ssup", ",", 
     RowBox[{"tinf", "[", "j", "]"}], ",", 
     RowBox[{"tsup", "[", "j", "]"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.999117584552022*^9, 3.99911763843084*^9}, {
   3.999118098706079*^9, 3.9991181025726547`*^9}, 3.9991181529135017`*^9, {
   3.999118943851158*^9, 3.999118956120524*^9}, {3.999119117438829*^9, 
   3.999119122645643*^9}, 3.999245965176915*^9, {3.999287209558646*^9, 
   3.999287234687717*^9}, {3.9996791637264023`*^9, 3.999679169771844*^9}, 
   3.999679208176762*^9},
 CellLabel->
  "In[161]:=",ExpressionUUID->"f1971b36-7981-4e5e-a888-d0801bbf16b6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ktauinfarray", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ktauInfIterado", "[", 
      RowBox[{"i", ",", "j"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "39"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"i", "*", "discretization"}], ",", 
       RowBox[{
        RowBox[{"i", "*", "discretization"}], "+", "discretization"}]}], 
      "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.999117715091309*^9, 3.999117724453088*^9}, {
  3.999118988653109*^9, 3.999118991667612*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"327ed2e0-5157-4fe9-a325-cd1d4a64b6dc"],

Cell[TextData[{
 "The number below proves that ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["k", "t"], "(", 
    RowBox[{
     SubscriptBox["\[Tau]", "inf"], "(", "t", ")"}], ")"}], TraditionalForm]],
  
  FormatType->"TraditionalForm",ExpressionUUID->
  "3da478e3-c335-43c3-acc8-f99a0c3d3b06"],
 " is positive in the interval ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", 
    RowBox[{"0", ",", "1"}], "]"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "805ec363-5914-4cf4-8b60-9517193f4649"],
 "."
}], "Text",
 CellChangeTimes->{
  3.9996792694257298`*^9},ExpressionUUID->"81c750de-6a05-4485-ba31-\
28ed5a15efcc"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Min", "[", "ktauinfarray", "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"Min", "[", "ktauinfarray", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.999117746402597*^9, 3.999117754520521*^9}, {
   3.999119034783978*^9, 3.999119036382297*^9}, 3.999119141536371*^9, {
   3.99911918292655*^9, 3.999119185135006*^9}, {3.9993427305132*^9, 
   3.999342735715548*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"fc2193c9-5797-45b4-9e27-32a3ff6b9366"],

Cell[BoxData[
 FractionBox["114883232031404018859937320138148553679", 
  "2021307651687680000000000000000000000000"]], "Output",
 CellChangeTimes->{
  3.999117764687418*^9, 3.999119036666089*^9, {3.999119177258209*^9, 
   3.999119193276619*^9}, 3.999123547581514*^9, 3.999246043147805*^9, 
   3.999287275327921*^9, 3.999335333097601*^9, 3.999342765777478*^9, 
   3.999526887241867*^9, 3.999679447401017*^9},
 CellLabel->
  "Out[139]=",ExpressionUUID->"d7b09935-570d-4863-9df9-278dab9e99a8"],

Cell[BoxData["0.05683609416680478`"], "Output",
 CellChangeTimes->{
  3.999117764687418*^9, 3.999119036666089*^9, {3.999119177258209*^9, 
   3.999119193276619*^9}, 3.999123547581514*^9, 3.999246043147805*^9, 
   3.999287275327921*^9, 3.999335333097601*^9, 3.999342765777478*^9, 
   3.999526887241867*^9, 3.9996794474408207`*^9},
 CellLabel->
  "Out[140]=",ExpressionUUID->"e12e7091-c9f3-45f5-b340-66ba9a2ef1d1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ktausuparray", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ktauSupIterado", "[", 
      RowBox[{"i", ",", "j"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "39"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"i", "*", "discretization"}], ",", 
       RowBox[{
        RowBox[{"i", "*", "discretization"}], "+", "discretization"}]}], 
      "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.999117772955632*^9, 3.999117778887599*^9}, {
  3.999119131947644*^9, 3.999119135660103*^9}},
 CellLabel->
  "In[141]:=",ExpressionUUID->"acf797ba-b31f-447b-914a-1f939d898ebb"],

Cell[TextData[{
 "The number below proves that ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["k", "t"], "(", 
    RowBox[{
     SubscriptBox["\[Tau]", "sup"], "(", "t", ")"}], ")"}], TraditionalForm]],
  
  FormatType->"TraditionalForm",ExpressionUUID->
  "bc0b8b08-eae7-4fa9-bec9-e386a90d3add"],
 " is negative in the interval ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", 
    RowBox[{"0", ",", "1"}], "]"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "bcc6aeaf-caeb-45cd-a5cf-7a57c1fb5e05"],
 "."
}], "Text",
 CellChangeTimes->{
  3.999679262015517*^9, {3.999679321591001*^9, 3.999679324682173*^9}, {
   3.999679356340137*^9, 
   3.999679358012827*^9}},ExpressionUUID->"d4584035-c53c-4a0d-b863-\
220b6c6b93e3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Max", "[", "ktausuparray", "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"Max", "[", "ktausuparray", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.999117782315057*^9, 3.9991177869374237`*^9}, 
   3.9991191658127613`*^9, {3.999335343962475*^9, 3.999335347989891*^9}, {
   3.999342741975086*^9, 3.99934274684768*^9}},
 CellLabel->
  "In[142]:=",ExpressionUUID->"acc2ef3e-f728-419d-a93a-fd341ebf5e12"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["381688859588391323282782633100509801729", 
   "12295667738332224000000000000000000000000"]}]], "Output",
 CellChangeTimes->{3.999117814898951*^9, 3.999119191478726*^9, 
  3.999123583439743*^9, 3.999246081038164*^9, 3.999287311990851*^9, 
  3.999335369883134*^9, 3.99934282295116*^9, 3.9996795137902822`*^9},
 CellLabel->
  "Out[142]=",ExpressionUUID->"a700b7c3-502d-4d8e-828b-c865540eefb4"],

Cell[BoxData[
 RowBox[{"-", "0.031042548295157766`"}]], "Output",
 CellChangeTimes->{3.999117814898951*^9, 3.999119191478726*^9, 
  3.999123583439743*^9, 3.999246081038164*^9, 3.999287311990851*^9, 
  3.999335369883134*^9, 3.99934282295116*^9, 3.999679513821904*^9},
 CellLabel->
  "Out[143]=",ExpressionUUID->"d5b292e8-bf1b-4e61-9e48-fd34d3e1aee2"]
}, Open  ]],

Cell[TextData[{
 "In conclusion, the piecewise linear functions aiinf[i,t], aisup[i,t], \
biinf[i,t], bisup[i,t], tauiinf[i,t] and tauisup[i,t] that we have \
constructed above are lower and upper bounds for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["a", "t"], ",", 
    SubscriptBox["b", "t"]}], TraditionalForm]],ExpressionUUID->
  "148824a9-7226-4874-ba14-099423ac34d5"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Tau]", "t"], TraditionalForm]],ExpressionUUID->
  "57408346-c8c5-43d8-9fa4-d8f31a55b400"],
 " in ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", 
    RowBox[{"0", ",", "1"}], "]"}], TraditionalForm]],ExpressionUUID->
  "6a0ab2f3-30f8-43c5-b6c6-be7979dda475"],
 ". To estimate the absolute value of these quantities, we just multiply by \
-1, this gives non-negative bounds except for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", 
    RowBox[{
     SubscriptBox["a", "sup"], "(", "t", ")"}]}], TraditionalForm]],
  ExpressionUUID->"3e7a9e8c-fcec-4c88-8690-bbcb8731079e"],
 " which is negative for small ",
 Cell[BoxData[
  FormBox["t", TraditionalForm]],ExpressionUUID->
  "6be5522e-a80a-4ed5-9762-671da324df58"],
 ", in order to fix this we compose with the Ramp function, which makes it \
non-negative, but being still a lower bound for",
 Cell[BoxData[
  FormBox[
   RowBox[{"|", 
    SubscriptBox["a", "t"], "|"}], TraditionalForm]],ExpressionUUID->
  "2ed3a5c5-5d4f-452c-9aa8-d47a0a74a123"],
 ".\n\nIn what follows, we show that these piecewise linear functions with \
rational coefficients are such that the equations (42) and (54) in [1] hold. \
Moreover, we show that these functions are good enough to conclude the proof \
of Lemmas 5.24 and 5.39 of [1] following the strategy of Appendix D therein."
}], "Text",
 CellChangeTimes->{{3.999679418641095*^9, 3.999679675482321*^9}, {
  3.999679708103096*^9, 3.999679819969934*^9}, {3.9996798744607067`*^9, 
  3.999679896579576*^9}, {3.9996799358420362`*^9, 3.999680004357911*^9}, {
  3.9996800544299173`*^9, 3.999680138167976*^9}, {3.999681539676527*^9, 
  3.999681572635034*^9}, {3.999681666764241*^9, 3.9996818315540752`*^9}, {
  4.000812875604035*^9, 4.000812876195511*^9}, {4.000812914356968*^9, 
  4.0008129331762*^9}},ExpressionUUID->"0a88aac9-a568-49f8-a3dd-9c60018ab74c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "2. The integral ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Integral]", 
     SubscriptBox["\[Alpha]", "1"]], 
    SubscriptBox["\[Eta]", "1"]}], TraditionalForm]],ExpressionUUID->
  "5ae1fe73-a84f-46e5-ae7c-7173d5a70269"]
}], "Chapter",
 CellChangeTimes->{{3.999257281981495*^9, 3.9992573093454857`*^9}, 
   3.999680192869364*^9},ExpressionUUID->"bdc51ef7-7e9b-46d4-be57-\
a89202568495"],

Cell[TextData[{
 "As presented in Lemma 5.39 of [1], to prove that this integral is non-zero, \
it is enough to prove that for every ",
 Cell[BoxData[
  FormBox["t", TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "303be00d-5298-4b55-9b48-bec0045ac4fd"],
 " in (0,1] we have\n\n(Eq. 1)\t",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox[
          SubscriptBox["R", "1"], 
          SubscriptBox["\[Alpha]", "1"]], "(", 
         RowBox[{
          RowBox[{
           SubscriptBox["a", 
            RowBox[{"t", ","}]], 
           SubscriptBox["b", "t"]}], ",", "t"}], ")"}], " ", 
        RowBox[{
         SubscriptBox["p", "1"], "(", 
         RowBox[{
          SubscriptBox["a", "t"], ",", "t"}], ")"}]}], " ", "+", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          SubscriptBox["R", "1"], 
          SubscriptBox["\[Alpha]", "1"]], "(", 
         RowBox[{
          RowBox[{
           SubscriptBox["b", 
            RowBox[{"t", ","}]], 
           SubscriptBox["a", "t"]}], ",", "t"}], ")"}], " ", 
        RowBox[{
         SubscriptBox["p", "1"], "(", 
         RowBox[{
          SubscriptBox["b", "t"], ",", "t"}], ")"}]}]}], ")"}], "/", 
     SubscriptBox["a", "t"]}], "\[NotEqual]", "0"}], TraditionalForm]],
  ExpressionUUID->"c9221d8e-56d1-4a63-93bf-083276d96421"],
 ". \n\nWe start defining the functions involved in this expression: "
}], "Text",
 CellChangeTimes->{{3.999329915269102*^9, 3.9993300845704117`*^9}, {
   3.999330117349998*^9, 3.99933015210537*^9}, {3.999330217605652*^9, 
   3.9993302276817427`*^9}, {3.9993306088868*^9, 3.999330616795436*^9}, {
   3.999330669837596*^9, 3.999330670471076*^9}, {3.9993339067939253`*^9, 
   3.9993339085367117`*^9}, {3.999680181175715*^9, 3.999680249687469*^9}, 
   3.999680303342951*^9, {3.9996807999312067`*^9, 
   3.9996808179157333`*^9}},ExpressionUUID->"33f39ffa-9769-4c70-9237-\
b39cb16165ea"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ma", "[", 
    RowBox[{"t_", ",", "varS_"}], "]"}], ":=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"y", "[", 
           RowBox[{"t", ",", "varS"}], "]"}], "+", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"y", "[", 
               RowBox[{"t", ",", "varS"}], "]"}], "^", "2"}], ")"}], "+", 
            "4"}], "]"}]}], ")"}], "/", "2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mb", "[", 
    RowBox[{"t_", ",", "varS_"}], "]"}], ":=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", 
           RowBox[{"t", ",", "varS"}], "]"}], "+", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", 
               RowBox[{"t", ",", "varS"}], "]"}], "^", "2"}], ")"}], "+", 
            "4"}], "]"}]}], ")"}], "/", "2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c1N", "[", 
    RowBox[{"t_", ",", "varS_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"2", " ", 
     SuperscriptBox["varS", "2"], " ", "t", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       SuperscriptBox["t", "2"]}], ")"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"t", "+", 
       SuperscriptBox["t", "3"]}], ")"}]}], "-", 
    RowBox[{"varS", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "2"]}], "+", 
       SuperscriptBox["t", "4"]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c1D", "[", 
    RowBox[{"t_", ",", "varS_"}], "]"}], ":=", 
   RowBox[{"varS", " ", "t", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "varS", " ", "t"}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["t", "2"]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c2N", "[", 
    RowBox[{"t_", ",", "varS_"}], "]"}], ":=", 
   RowBox[{"1", "-", 
    SuperscriptBox["t", "4"], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["varS", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       SuperscriptBox["t", "2"]}], ")"}]}], "+", 
    RowBox[{"4", " ", "varS", " ", "t", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       SuperscriptBox["t", "2"]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c2D", "[", 
    RowBox[{"t_", ",", "varS_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"2", " ", 
     SuperscriptBox["varS", "2"], " ", "t"}], "-", 
    RowBox[{"varS", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["t", "2"]}]}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"t", "+", 
       SuperscriptBox["t", "3"]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c3N", "[", 
    RowBox[{"t_", ",", "varS_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"4", " ", "t"}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["t", "5"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["varS", "4"], " ", "t", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       SuperscriptBox["t", "2"]}], ")"}]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["varS", "2"], " ", "t", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["t", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "4"]}]}], ")"}]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["varS", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["t", "2"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["t", "4"]}]}], ")"}]}], "+", 
    RowBox[{"varS", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"13", " ", 
        SuperscriptBox["t", "2"]}], "+", 
       RowBox[{"23", " ", 
        SuperscriptBox["t", "4"]}], "-", 
       SuperscriptBox["t", "6"]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c4N", "[", 
    RowBox[{"t_", ",", "varS_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"8", " ", 
     SuperscriptBox["varS", "4"], " ", 
     SuperscriptBox["t", "4"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["varS", "3"], " ", "t", " ", 
     RowBox[{"(", 
      RowBox[{"9", "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["t", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "4"]}]}], ")"}]}], "+", 
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["t", "2"], "+", 
       SuperscriptBox["t", "4"]}], ")"}]}], "+", 
    RowBox[{"2", "varS", " ", "t", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "15"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "2"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["t", "4"]}]}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["varS", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"9", "-", 
       RowBox[{"23", " ", 
        SuperscriptBox["t", "2"]}], "-", 
       RowBox[{"19", " ", 
        SuperscriptBox["t", "4"]}], "+", 
       SuperscriptBox["t", "6"]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c34D", "[", 
    RowBox[{"t_", ",", "varS_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"4", " ", 
     SuperscriptBox["varS", "4"], " ", 
     SuperscriptBox["t", "2"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["varS", "3"], " ", "t", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["t", "2"]}]}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["varS", "2"], " ", 
     SuperscriptBox["t", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["t", "2"]}]}], ")"}]}], "+", 
    RowBox[{"varS", " ", "t", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["t", "4"]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"p1", "[", 
     RowBox[{"z_", ",", "t_", ",", "varS_"}], "]"}], ":=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"c34D", "[", 
         RowBox[{"t", ",", "varS"}], "]"}], "*", 
        RowBox[{"(", 
         RowBox[{"z", "^", "4"}], ")"}]}], ")"}], " ", "-", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"c3N", "[", 
          RowBox[{"t", ",", "varS"}], "]"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"z", "^", "3"}], ")"}]}], ")"}], " ", "+", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"c4N", "[", 
          RowBox[{"t", ",", "varS"}], "]"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"z", "^", "2"}], ")"}]}], ")"}], " ", "+", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"c3N", "[", 
          RowBox[{"t", ",", "varS"}], "]"}], ")"}], "*", "z"}], ")"}], " ", 
      "+", " ", 
      RowBox[{"c34D", "[", 
       RowBox[{"t", ",", "varS"}], "]"}]}], ")"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"R1alpha1", "[", 
     RowBox[{"p_", ",", "q_", ",", "t_", ",", "varS_", ",", "vargamma1_"}], 
     "]"}], ":=", 
    RowBox[{"q", "*", 
     RowBox[{"(", 
      RowBox[{"varS", "+", "q"}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"varS", "*", "q"}], "-", "1"}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"q", "^", "2"}]}], ")"}], "^", "2"}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"t", "^", "2"}], " ", "-", " ", 
          RowBox[{"vargamma1", "*", "varS"}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"p", "^", "4"}], ")"}]}], " ", "+", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"varS", " ", "-", " ", "vargamma1"}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{"t", "^", "2"}], ")"}]}], " ", "-", " ", 
          RowBox[{"2", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"vargamma1", "*", "varS"}], " ", "+", " ", "1"}], ")"}], 
           "*", "t"}], " ", "-", " ", 
          RowBox[{"(", 
           RowBox[{"varS", " ", "-", " ", "vargamma1"}], ")"}]}], ")"}], "*", 
        
        RowBox[{"(", 
         RowBox[{"p", "^", "3"}], ")"}]}], " ", "-", " ", 
       RowBox[{"2", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"vargamma1", "*", "varS", "*", 
           RowBox[{"(", 
            RowBox[{"t", "^", "2"}], ")"}]}], " ", "+", 
          RowBox[{"2", "*", 
           RowBox[{"(", 
            RowBox[{"varS", "-", "vargamma1"}], ")"}], "*", "t"}], " ", "-", 
          " ", "1"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"p", "^", "2"}], ")"}]}], " ", "-", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"varS", " ", "-", " ", "vargamma1"}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{"t", "^", "2"}], ")"}]}], " ", "-", " ", 
          RowBox[{"2", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"vargamma1", "*", "varS"}], " ", "+", " ", "1"}], ")"}], 
           "*", "t"}], "-", 
          RowBox[{"(", 
           RowBox[{"varS", " ", "-", " ", "vargamma1"}], ")"}]}], ")"}], "*", 
        "p"}], " ", "+", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"t", "^", "2"}], " ", "-", " ", 
         RowBox[{"vargamma1", "*", "varS"}]}], ")"}]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "The", " ", "integral", " ", "of", " ", "eta_", "1", " ", "along", " ", 
     "gamma_", "1", " ", "non"}], "-", 
    RowBox[{
    "zero", " ", "reduces", " ", "to", " ", "this", " ", "expression", " ", 
     "divided", " ", "by", " ", "a", " ", "being", " ", "non"}], "-", 
    "zero"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Integral11", "[", 
    RowBox[{
    "vara_", ",", "varb_", ",", "t_", ",", "varS_", ",", "vargamma2_"}], 
    "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"R1alpha1", "[", 
       RowBox[{"vara", ",", "varb", ",", "t", ",", "varS", ",", "vargamma2"}],
        "]"}], "*", 
      RowBox[{"p1", "[", 
       RowBox[{"vara", ",", "t", ",", "varS"}], "]"}]}], " ", "+", " ", 
     RowBox[{
      RowBox[{"R1alpha1", "[", 
       RowBox[{"varb", ",", "vara", ",", "t", ",", "varS", ",", "vargamma2"}],
        "]"}], "*", 
      RowBox[{"p1", "[", 
       RowBox[{"varb", ",", "t", ",", "varS"}], "]"}]}]}], ")"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9992573341510677`*^9, 3.9992573459754744`*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"f78d57b0-3a34-43a7-b044-33c4b22c8196"],

Cell[TextData[{
 "The expression above is a polynomial in ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["a", "t"], ",", 
    SubscriptBox["b", "t"], ",", "t", ",", "r", ",", 
    SubscriptBox["\[Gamma]", "1"]}], TraditionalForm]],ExpressionUUID->
  "352c8d3a-6ce0-489c-a23b-aa85d03169b8"],
 " and it only remains to divide by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["a", "t"], TraditionalForm]],ExpressionUUID->
  "e13f042c-dc85-4ab0-8950-6aa841f018e7"],
 " to obtain the expression we want to prove is non-zero. \nIn order to do \
this, we first isolate the monomials having no ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["a", "t"], TraditionalForm]],ExpressionUUID->
  "a95a8854-f4d4-47be-85a8-b1f5a40fbb7e"],
 " and observe that this part factors a ",
 Cell[BoxData[
  FormBox["t", TraditionalForm]],ExpressionUUID->
  "218d2af4-c150-41bc-9a2c-c28ff4aa406b"],
 " that becomes a new variable that we call ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Tau]", "t"], TraditionalForm]],ExpressionUUID->
  "cfe2786b-c00f-40fc-a715-b2bbb6cb74dd"],
 " after division by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["a", "t"], TraditionalForm]],ExpressionUUID->
  "252c046c-3a12-4535-a02b-c47ebca759d8"],
 ". Recall from Appendix C of [1], that ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Tau]", "t"], TraditionalForm]],ExpressionUUID->
  "098ce6ff-9861-4c87-830b-778456a2c37c"],
 " has a negative limit as ",
 Cell[BoxData[
  FormBox[
   RowBox[{"t", "\[Rule]", "0"}], TraditionalForm]],ExpressionUUID->
  "6d39f83c-f5ac-4980-9795-997e8b432db5"],
 ". We print this part of the polynomial below"
}], "Text",
 CellChangeTimes->{{3.999330175485133*^9, 3.9993302116966248`*^9}, {
  3.999330252132574*^9, 3.999330349686406*^9}, {3.999330396512328*^9, 
  3.999330566955373*^9}, {3.999526995706283*^9, 3.999527011887298*^9}, {
  3.999680406576861*^9, 
  3.999680413582076*^9}},ExpressionUUID->"d7f7a1eb-45ab-4bdf-b3c2-\
89420765d2d1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Start", " ", "separating", " ", "the", " ", "part", " ", "of", " ", 
    "Func", " ", "with", " ", "no", " ", "a", " ", "terms"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Q11", "[", 
      RowBox[{"varb_", ",", "t_", ",", "varS_", ",", "vargamma1_"}], "]"}], ":=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"Integral11", "[", 
       RowBox[{"0", ",", "varb", ",", "t", ",", "varS", ",", "vargamma1"}], 
       "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Observe", " ", "it", " ", "factors", " ", "a", " ", "t"}], ",", 
     " ", 
     RowBox[{
     "which", " ", "becomes", " ", "tau", " ", "after", " ", "division", " ", 
      "by", " ", "a"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Q11", "[", 
    RowBox[{"varb", ",", "t", ",", "varS", ",", "vargamma2"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.999257388148613*^9, 3.999257393712607*^9}, {
  3.999257471555808*^9, 3.9992574739698963`*^9}, {3.9992873299083223`*^9, 
  3.999287330682274*^9}},
 CellLabel->
  "In[156]:=",ExpressionUUID->"b21e14bf-982d-4225-8228-74ee6d7d756d"],

Cell[BoxData[
 RowBox[{"t", " ", "varb", " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["varb", "2"]}], ")"}], "2"], " ", "varS", " ", 
  RowBox[{"(", 
   RowBox[{"varb", "+", "varS"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{"varb", " ", "varS"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["t", "2"], "-", 
    RowBox[{"vargamma2", " ", "varS"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"1", "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["t", "2"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["t", "4"]}], "+", 
    RowBox[{"2", " ", "t", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["t", "2"]}]}], ")"}], " ", "varS"}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["t", "2"]}]}], ")"}], " ", 
     SuperscriptBox["varS", "2"]}], "+", 
    RowBox[{"4", " ", "t", " ", 
     SuperscriptBox["varS", "3"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.999257394197111*^9, 3.999257474664064*^9, {3.999288788225247*^9, 
   3.999287331215458*^9}, 3.999335478143011*^9, 3.99934285005501*^9, 
   3.999431108579948*^9, 3.99952727565252*^9, 3.999680725544259*^9},
 CellLabel->
  "Out[157]=",ExpressionUUID->"cb1983bd-496c-42e6-92dd-46742a43bdd5"]
}, Open  ]],

Cell[TextData[{
 "The rest of the expression is divisible by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["a", "t"], TraditionalForm]],ExpressionUUID->
  "e22acaea-a471-4981-8a21-4e81ba7e6fb4"],
 " and then we add everything to obtain a polynomial expression for (Eq. 1) \
in the variables ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["a", "t"], ",", 
    SubscriptBox["b", "t"], ",", "t", ",", 
    SubscriptBox["\[Tau]", "t"], ",", "r", ",", 
    SubscriptBox["\[Gamma]", "1"]}], TraditionalForm]],ExpressionUUID->
  "1f79d282-5dd7-40c0-99e8-36052667b94c"],
 ".\n\nWe want to prove that (Eq. 1) is negative in [0,1]. We follow the \
method described in Appendix D of [1].\n\nFirst, we change to non-negative \
variables after changing every negative variable by its absolute value \
multiplying it by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", "1"}], TraditionalForm]],ExpressionUUID->
  "ceeb9725-037f-4569-92e3-05e01093e9ee"],
 ". Then, we estimate this polynomial expression from above by looking at any \
monomial and estimating every variable by its upper bound if the coefficient \
is positive and by its lower bound if the coefficient is negative.\n\nThis \
procedure provides a polynomial in several variables:\n\n ",
 Cell[BoxData[
  FormBox[
   RowBox[{"FunctauFinalAproxSup11", "[", 
    RowBox[{
     SubscriptBox[
      RowBox[{"Abs", "(", 
       SubscriptBox["a", "t"], ")"}], "inf"], ",", 
     SubscriptBox[
      RowBox[{"Abs", "(", 
       SubscriptBox["a", "t"], ")"}], "sup"], ",", 
     SubscriptBox[
      RowBox[{"Abs", "(", 
       SubscriptBox["b", "t"], ")"}], "inf"], ",", 
     SubscriptBox[
      RowBox[{"Abs", "(", 
       SubscriptBox["b", "t"], ")"}], "sup"], ",", 
     SubscriptBox["r", "inf"], ",", 
     SubscriptBox["r", "sup"], ",", 
     SubscriptBox["t", "inf"], ",", 
     SubscriptBox["t", "sup"], ",", 
     SubscriptBox[
      RowBox[{"Abs", "(", 
       SubscriptBox["\[Tau]", "t"], ")"}], "inf"], ",", 
     SubscriptBox[
      RowBox[{"Abs", "(", 
       SubscriptBox["\[Tau]", "t"], ")"}], "sup"], ",", 
     SubscriptBox[
      RowBox[{"(", 
       SubscriptBox["\[Gamma]", "1"], ")"}], "inf"], ",", 
     SubscriptBox[
      RowBox[{"(", 
       SubscriptBox["\[Gamma]", "1"], ")"}], "sup"]}], "]"}], 
   TraditionalForm]],ExpressionUUID->"75d700f3-81c8-4168-8bad-5a60108dad65"],
 "\n\nthat estimates (Eq. 1) from above."
}], "Text",
 CellChangeTimes->{{3.9993305832414093`*^9, 3.9993306021767282`*^9}, {
   3.999330680186171*^9, 3.9993310697616787`*^9}, {3.999331517215041*^9, 
   3.9993316229414263`*^9}, {3.9993316582283573`*^9, 3.999331772874598*^9}, {
   3.999332290530712*^9, 3.9993323013819838`*^9}, {3.999333925960939*^9, 
   3.9993339457034273`*^9}, {3.999527021070835*^9, 3.9995270784470997`*^9}, 
   3.9995272050159883`*^9, {3.999680826994711*^9, 3.9996808349322166`*^9}, {
   3.999680881066865*^9, 3.99968090433425*^9}, {3.999680961063096*^9, 
   3.9996809615720577`*^9}},ExpressionUUID->"be41d741-7580-43bd-bafa-\
5c0d0b4e73da"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Define", " ", "this", " ", "part", " ", "without", " ", "a"}], 
    ",", " ", 
    RowBox[{"divided", " ", "by", " ", "a"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Qtau11", "[", 
      RowBox[{
      "varb_", ",", "t_", ",", "vartau_", ",", "varS_", ",", "vargamma1_"}], 
      "]"}], ":=", 
     RowBox[{"vartau", " ", "varb", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"varb", "^", "2"}]}], ")"}], "^", "2"}], " ", "varS", " ", 
      RowBox[{"(", 
       RowBox[{"varb", "+", "varS"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"varb", " ", "varS"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"t", "^", "2"}], "-", 
        RowBox[{"vargamma1", " ", "varS"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", 
         RowBox[{"t", "^", "2"}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"t", "^", "4"}]}], "+", 
        RowBox[{"2", " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"5", " ", 
            RowBox[{"t", "^", "2"}]}]}], ")"}], " ", "varS"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"5", " ", 
            RowBox[{"t", "^", "2"}]}]}], ")"}], " ", 
         RowBox[{"varS", "^", "2"}]}], "+", 
        RowBox[{"4", " ", "t", " ", 
         RowBox[{"varS", "^", "3"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "The", " ", "terms", " ", "having", " ", "at", " ", "least", " ", "one", 
     " ", "a", " ", "are"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"FuncmQ11", "[", 
      RowBox[{
      "vara_", ",", "varb_", ",", "t_", ",", "varS_", ",", "vargamma1_"}], 
      "]"}], ":=", 
     RowBox[{
      RowBox[{"Integral11", "[", 
       RowBox[{"vara", ",", "varb", ",", "t", ",", "varS", ",", "vargamma1"}],
        "]"}], "-", 
      RowBox[{"Q11", "[", 
       RowBox[{"varb", ",", "t", ",", "varS", ",", "vargamma1"}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "We", " ", "can", " ", "divide", " ", "by", " ", "a", " ", "symbolically",
      " ", "on", " ", "this", " ", "expression"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FuncmQdiva11", "[", 
     RowBox[{
     "vara_", ",", "varb_", ",", "t_", ",", "varS_", ",", "vargamma1_"}], 
     "]"}], ":=", 
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{"FuncmQ11", "[", 
       RowBox[{"vara", ",", "varb", ",", "t", ",", "varS", ",", "vargamma1"}],
        "]"}], "/", "vara"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "We", " ", "recover", " ", "the", " ", "full", " ", "function", " ", 
     "adding", " ", "up"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"FuncFinal11", "[", 
      RowBox[{
      "vara_", ",", "varb_", ",", "t_", ",", "vartau_", ",", "varS_", ",", 
       "vargamma1_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Qtau11", "[", 
       RowBox[{
       "varb", ",", "t", ",", "vartau", ",", "varS", ",", "vargamma1"}], 
       "]"}], " ", "+", " ", 
      RowBox[{"FuncmQdiva11", "[", 
       RowBox[{"vara", ",", "varb", ",", "t", ",", "varS", ",", "vargamma1"}],
        "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Define", " ", "in", " ", "terms", " ", "of", " ", "modulus"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"FuncFinalAbs11", "[", 
      RowBox[{
      "varma_", ",", "varmb_", ",", "t_", ",", "varmtau_", ",", "varS_", ",", 
       "vargamma1_"}], "]"}], ":=", 
     RowBox[{"FuncFinal11", "[", 
      RowBox[{
       RowBox[{"-", "varma"}], ",", 
       RowBox[{"-", "varmb"}], ",", "t", ",", 
       RowBox[{"-", "varmtau"}], ",", "varS", ",", "vargamma1"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Change", " ", "to", " ", "Mathematica", " ", "polynomial"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FuncFinalPoly11", " ", "=", " ", 
     RowBox[{"Expand", "[", 
      RowBox[{"FuncFinalAbs11", "[", 
       RowBox[{
       "varma", ",", "varmb", ",", "t", ",", "varmtau", ",", "varS", ",", 
        "vargamma1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "As", " ", "we", " ", "want", " ", "to", " ", "prove", " ", "the", " ", 
      "function", " ", "is", " ", "negative"}], ",", " ", 
     RowBox[{
     "we", " ", "estimate", " ", "from", " ", "above", " ", "the", " ", 
      "terms", " ", "with", " ", "positive", " ", "coefficients", " ", 
      "\[IndentingNewLine]", "and", " ", "from", " ", "below"}], ",", " ", 
     RowBox[{
     "the", " ", "terms", " ", "with", " ", "negative", " ", 
      "coefficient"}]}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"FunctauFinalAproxSup11", "[", 
      RowBox[{
      "varmainf_", ",", "varmasup_", ",", "varmbinf_", ",", "varmbsup_", ",", 
       "varSinf_", ",", "varSsup_", ",", "vartinf_", ",", "vartsup_", ",", 
       "varmtauinf_", ",", "varmtausup_", ",", "vargamma1inf_", ",", 
       "vargamma1sup_"}], "]"}], ":=", 
     RowBox[{"Total", "@", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"With", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"coeff", "=", 
             RowBox[{"#", "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"varma", "\[Rule]", "1"}], ",", 
                RowBox[{"varmb", "\[Rule]", "1"}], ",", 
                RowBox[{"t", "\[Rule]", "1"}], ",", 
                RowBox[{"varmtau", "\[Rule]", "1"}], ",", 
                RowBox[{"varS", "\[Rule]", "1"}], ",", 
                RowBox[{"vargamma1", "\[Rule]", "1"}]}], "}"}]}]}], "}"}], 
           ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"coeff", "<", "0"}], ",", 
             RowBox[{"coeff", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"#", "/", "coeff"}], "/.", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"varma", "\[Rule]", "varmainf"}], ",", 
                  RowBox[{"varmb", "\[Rule]", "varmbinf"}], ",", 
                  RowBox[{"t", "\[Rule]", "vartinf"}], ",", 
                  RowBox[{"varmtau", "\[Rule]", "varmtauinf"}], ",", 
                  RowBox[{"varS", "\[Rule]", "varSinf"}], ",", 
                  RowBox[{"vargamma1", "\[Rule]", "vargamma1inf"}]}], "}"}]}],
                ")"}]}], ",", 
             RowBox[{"coeff", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"#", "/", "coeff"}], "/.", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"varma", "\[Rule]", "varmasup"}], ",", 
                  RowBox[{"varmb", "\[Rule]", "varmbsup"}], ",", 
                  RowBox[{"t", "\[Rule]", "vartsup"}], ",", 
                  RowBox[{"varmtau", "\[Rule]", "varmtausup"}], ",", 
                  RowBox[{"varS", "\[Rule]", "varSsup"}], ",", 
                  RowBox[{"vargamma1", "\[Rule]", "vargamma1sup"}]}], "}"}]}],
                ")"}]}]}], "]"}]}], "]"}], "&"}], ",", 
        RowBox[{"List", "@@", 
         RowBox[{"Expand", "[", "FuncFinalPoly11", "]"}]}]}], "]"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.9992574347178497`*^9, 3.99925757083359*^9}, 
   3.99928964703379*^9, {3.999290392036401*^9, 3.999290420760845*^9}, {
   3.999290480492989*^9, 3.999287342771762*^9}, {4.000812948329677*^9, 
   4.000812980197304*^9}},ExpressionUUID->"b166fc29-e240-4a13-8ba5-\
331c0033641c"],

Cell[TextData[{
 "We now continue the strategy of Appendix D. For this, we transform ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     RowBox[{"Abs", "(", 
      SubscriptBox["a", "t"], ")"}], "inf"], ",", 
    SubscriptBox[
     RowBox[{"Abs", "(", 
      SubscriptBox["a", "t"], ")"}], "sup"], ",", 
    SubscriptBox[
     RowBox[{"Abs", "(", 
      SubscriptBox["b", "t"], ")"}], "inf"], ",", 
    SubscriptBox[
     RowBox[{"Abs", "(", 
      SubscriptBox["b", "t"], ")"}], "sup"], ",", 
    SubscriptBox[
     RowBox[{"Abs", "(", 
      SubscriptBox["\[Tau]", "t"], ")"}], "inf"], ",", 
    SubscriptBox[
     RowBox[{"Abs", "(", 
      SubscriptBox["\[Tau]", "t"], ")"}], "sup"]}], TraditionalForm]],
  ExpressionUUID->"01339071-2c2e-49c3-9911-497c331ab6cd"],
 " into polynomials in ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["t", "inf"], ",", " ", 
    SubscriptBox["t", "sup"]}], TraditionalForm]],ExpressionUUID->
  "eb965f95-8d61-4354-903d-6c4147b20158"],
 " on any box indexed by ",
 Cell[BoxData[
  FormBox["i", TraditionalForm]],ExpressionUUID->
  "3c6c928d-26d2-4097-a3ae-c6fa525e6476"],
 ", by estimating them from above or from below, since they are linear in \
each box. Then we use the ramp function for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      RowBox[{"Abs", "(", 
       SubscriptBox["a", "t"], ")"}], "inf"], ","}], ")"}], TraditionalForm]],
  ExpressionUUID->"925e08f2-9161-4065-8a25-1ab27d80cb06"],
 " as it makes it non-negative but still preserves its property of being a \
lower bound for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"Abs", "(", 
    SubscriptBox["a", "t"], ")"}], TraditionalForm]],ExpressionUUID->
  "db0a5697-0755-4d5e-aee2-df636616b8db"],
 ". These bounds are functions called ",
 Cell[BoxData[
  FormBox[
   RowBox[{"Aproxmaiinf", "[", 
    RowBox[{"i", ",", 
     SubscriptBox["t", "inf"], ",", 
     SubscriptBox["t", "sup"]}], "]"}], TraditionalForm]],ExpressionUUID->
  "e30ff5e5-b2fa-4a37-a66b-6cd32529cc1b"],
 " and similarly for the other ones. "
}], "Text",
 CellChangeTimes->{{3.999331263101695*^9, 3.999331326411487*^9}, {
  3.9993314607812977`*^9, 3.999331487223709*^9}, {3.999331799348813*^9, 
  3.999331807339573*^9}, {3.999331854454445*^9, 3.999332046768489*^9}, {
  3.999332115572001*^9, 3.999332168327855*^9}, {3.999332204808515*^9, 
  3.999332277778407*^9}, {3.999332310562121*^9, 3.9993325294030323`*^9}, {
  3.999332850328514*^9, 3.999332934665413*^9}, {3.999333072087214*^9, 
  3.99933310808991*^9}, {3.999347234576508*^9, 3.999347236799808*^9}, {
  3.999527144782254*^9, 3.999527201166265*^9}, {3.999681035841694*^9, 
  3.99968103936378*^9}, {3.9996812842675333`*^9, 3.999681297444284*^9}, {
  3.999681336019709*^9, 3.999681343433226*^9}, {4.0008130004184723`*^9, 
  4.000813013191738*^9}},ExpressionUUID->"aa8cf84b-d8ef-4b84-ae15-\
0ccb085ba28d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Now", " ", "we", " ", "proceed", " ", "to", " ", "discretize", " ", "the",
     " ", "parameter", " ", "t"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Observe", " ", 
    RowBox[{"maiinf", "[", 
     RowBox[{"0", ",", "t"}], "]"}], " ", "could", " ", "be", " ", "negative",
     " ", "for", " ", "small", " ", "t"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"maiinf", "[", 
      RowBox[{"i_", ",", "t_"}], "]"}], ":=", 
     RowBox[{"-", 
      RowBox[{"aisup", "[", 
       RowBox[{"i", ",", "t"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"maisup", "[", 
      RowBox[{"i_", ",", "t_"}], "]"}], ":=", 
     RowBox[{"-", 
      RowBox[{"aiinf", "[", 
       RowBox[{"i", ",", "t"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mbiinf", "[", 
      RowBox[{"i_", ",", "t_"}], "]"}], ":=", 
     RowBox[{"-", 
      RowBox[{"bisup", "[", 
       RowBox[{"i", ",", "t"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mbisup", "[", 
      RowBox[{"i_", ",", "t_"}], "]"}], ":=", 
     RowBox[{"-", 
      RowBox[{"biinf", "[", 
       RowBox[{"i", ",", "t"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mtauisup", "[", 
      RowBox[{"i_", ",", "t_"}], "]"}], ":=", 
     RowBox[{"-", 
      RowBox[{"tauiinf", "[", 
       RowBox[{"i", ",", "t"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mtauiinf", "[", 
      RowBox[{"i_", ",", "t_"}], "]"}], ":=", 
     RowBox[{"-", 
      RowBox[{"tauisup", "[", 
       RowBox[{"i", ",", "t"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "We", " ", "transform", " ", "the", " ", "absolute", " ", "values", " ", 
     "into", " ", "polynomials", " ", "in", " ", "t"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Polmaiinf", "[", "i_", "]"}], ":=", 
     RowBox[{"maiinf", "[", 
      RowBox[{"i", ",", "t"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Polmaisup", "[", "i_", "]"}], ":=", 
     RowBox[{"maisup", "[", 
      RowBox[{"i", ",", "t"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Polmbiinf", "[", "i_", "]"}], ":=", 
     RowBox[{"mbiinf", "[", 
      RowBox[{"i", ",", "t"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Polmbisup", "[", "i_", "]"}], ":=", 
     RowBox[{"mbisup", "[", 
      RowBox[{"i", ",", "t"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Polmtauiinf", "[", "i_", "]"}], ":=", 
     RowBox[{"mtauiinf", "[", 
      RowBox[{"i", ",", "t"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Polmtauisup", "[", "i_", "]"}], ":=", 
     RowBox[{"mtauisup", "[", 
      RowBox[{"i", ",", "t"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Observe", " ", "we", " ", "put", " ", "a", " ", "Ramp", " ", "in", " ", 
      "the", " ", "approximation", " ", "from", " ", "below", " ", "for", " ",
       "ma"}], ",", " ", "\[IndentingNewLine]", " ", 
     RowBox[{
      RowBox[{
      "since", " ", "it", " ", "has", " ", "to", " ", "be", " ", "a", " ", 
       "non"}], "-", 
      RowBox[{"negative", " ", "integer"}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"Aproxmaiinf", "[", 
       RowBox[{"i", ",", " ", "tinf", ",", "tsup"}], "]"}], " ", "is", " ", 
      "the", " ", "minimum", " ", "of"}], " ", "|", "a", "|", 
     RowBox[{
      RowBox[{"_inf", "[", "t", "]"}], " ", 
      RowBox[{"in", " ", "[", 
       RowBox[{"tinf", ",", "tsup"}], "]"}]}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Aproxmaiinf", "[", 
      RowBox[{"i_", ",", "vartinf_", ",", "vartsup_"}], "]"}], ":=", 
     RowBox[{"Ramp", "[", 
      RowBox[{"Total", "@", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"With", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"coeff", "=", 
              RowBox[{"#", "/.", 
               RowBox[{"{", 
                RowBox[{"t", "\[Rule]", "1"}], "}"}]}]}], "}"}], ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"coeff", "<", "0"}], ",", 
              RowBox[{"coeff", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"#", "/", "coeff"}], "/.", 
                 RowBox[{"{", 
                  RowBox[{"t", "\[Rule]", "vartsup"}], "}"}]}], ")"}]}], ",", 
              
              RowBox[{"coeff", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"#", "/", "coeff"}], "/.", 
                 RowBox[{"{", 
                  RowBox[{"t", "\[Rule]", "vartinf"}], "}"}]}], ")"}]}]}], 
             "]"}]}], "]"}], "&"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Head", "[", "#", "]"}], "===", "Plus"}], ",", 
             RowBox[{"List", "@@", "#"}], ",", 
             RowBox[{"{", "#", "}"}]}], "]"}], "&"}], "@", 
          RowBox[{"Expand", "[", 
           RowBox[{"Polmaiinf", "[", "i", "]"}], "]"}]}]}], "]"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Aproxmbiinf", "[", 
      RowBox[{"i_", ",", "vartinf_", ",", "vartsup_"}], "]"}], ":=", 
     RowBox[{"Total", "@", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"With", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"coeff", "=", 
             RowBox[{"#", "/.", 
              RowBox[{"{", 
               RowBox[{"t", "\[Rule]", "1"}], "}"}]}]}], "}"}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"coeff", "<", "0"}], ",", 
             RowBox[{"coeff", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"#", "/", "coeff"}], "/.", 
                RowBox[{"{", 
                 RowBox[{"t", "\[Rule]", "vartsup"}], "}"}]}], ")"}]}], ",", 
             RowBox[{"coeff", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"#", "/", "coeff"}], "/.", 
                RowBox[{"{", 
                 RowBox[{"t", "\[Rule]", "vartinf"}], "}"}]}], ")"}]}]}], 
            "]"}]}], "]"}], "&"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Head", "[", "#", "]"}], "===", "Plus"}], ",", 
            RowBox[{"List", "@@", "#"}], ",", 
            RowBox[{"{", "#", "}"}]}], "]"}], "&"}], "@", 
         RowBox[{"Expand", "[", 
          RowBox[{"Polmbiinf", "[", "i", "]"}], "]"}]}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Aproxmtauiinf", "[", 
      RowBox[{"i_", ",", "vartinf_", ",", "vartsup_"}], "]"}], ":=", 
     RowBox[{"Total", "@", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"With", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"coeff", "=", 
             RowBox[{"#", "/.", 
              RowBox[{"{", 
               RowBox[{"t", "\[Rule]", "1"}], "}"}]}]}], "}"}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"coeff", "<", "0"}], ",", 
             RowBox[{"coeff", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"#", "/", "coeff"}], "/.", 
                RowBox[{"{", 
                 RowBox[{"t", "\[Rule]", "vartsup"}], "}"}]}], ")"}]}], ",", 
             RowBox[{"coeff", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"#", "/", "coeff"}], "/.", 
                RowBox[{"{", 
                 RowBox[{"t", "\[Rule]", "vartinf"}], "}"}]}], ")"}]}]}], 
            "]"}]}], "]"}], "&"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Head", "[", "#", "]"}], "===", "Plus"}], ",", 
            RowBox[{"List", "@@", "#"}], ",", 
            RowBox[{"{", "#", "}"}]}], "]"}], "&"}], "@", 
         RowBox[{"Expand", "[", 
          RowBox[{"Polmtauiinf", "[", "i", "]"}], "]"}]}]}], "]"}]}]}], ";"}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Aproxmaisup", "[", 
      RowBox[{"i_", ",", "vartinf_", ",", "vartsup_"}], "]"}], ":=", 
     RowBox[{"Total", "@", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"With", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"coeff", "=", 
             RowBox[{"#", "/.", 
              RowBox[{"{", 
               RowBox[{"t", "\[Rule]", "1"}], "}"}]}]}], "}"}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"coeff", "<", "0"}], ",", 
             RowBox[{"coeff", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"#", "/", "coeff"}], "/.", 
                RowBox[{"{", 
                 RowBox[{"t", "\[Rule]", "vartinf"}], "}"}]}], ")"}]}], ",", 
             RowBox[{"coeff", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"#", "/", "coeff"}], "/.", 
                RowBox[{"{", 
                 RowBox[{"t", "\[Rule]", "vartsup"}], "}"}]}], ")"}]}]}], 
            "]"}]}], "]"}], "&"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Head", "[", "#", "]"}], "===", "Plus"}], ",", 
            RowBox[{"List", "@@", "#"}], ",", 
            RowBox[{"{", "#", "}"}]}], "]"}], "&"}], "@", 
         RowBox[{"Expand", "[", 
          RowBox[{"Polmaisup", "[", "i", "]"}], "]"}]}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Aproxmbisup", "[", 
      RowBox[{"i_", ",", "vartinf_", ",", "vartsup_"}], "]"}], ":=", 
     RowBox[{"Total", "@", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"With", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"coeff", "=", 
             RowBox[{"#", "/.", 
              RowBox[{"{", 
               RowBox[{"t", "\[Rule]", "1"}], "}"}]}]}], "}"}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"coeff", "<", "0"}], ",", 
             RowBox[{"coeff", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"#", "/", "coeff"}], "/.", 
                RowBox[{"{", 
                 RowBox[{"t", "\[Rule]", "vartinf"}], "}"}]}], ")"}]}], ",", 
             RowBox[{"coeff", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"#", "/", "coeff"}], "/.", 
                RowBox[{"{", 
                 RowBox[{"t", "\[Rule]", "vartsup"}], "}"}]}], ")"}]}]}], 
            "]"}]}], "]"}], "&"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Head", "[", "#", "]"}], "===", "Plus"}], ",", 
            RowBox[{"List", "@@", "#"}], ",", 
            RowBox[{"{", "#", "}"}]}], "]"}], "&"}], "@", 
         RowBox[{"Expand", "[", 
          RowBox[{"Polmbisup", "[", "i", "]"}], "]"}]}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Aproxmtauisup", "[", 
      RowBox[{"i_", ",", "vartinf_", ",", "vartsup_"}], "]"}], ":=", 
     RowBox[{"Total", "@", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"With", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"coeff", "=", 
             RowBox[{"#", "/.", 
              RowBox[{"{", 
               RowBox[{"t", "\[Rule]", "1"}], "}"}]}]}], "}"}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"coeff", "<", "0"}], ",", 
             RowBox[{"coeff", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"#", "/", "coeff"}], "/.", 
                RowBox[{"{", 
                 RowBox[{"t", "\[Rule]", "vartinf"}], "}"}]}], ")"}]}], ",", 
             RowBox[{"coeff", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"#", "/", "coeff"}], "/.", 
                RowBox[{"{", 
                 RowBox[{"t", "\[Rule]", "vartsup"}], "}"}]}], ")"}]}]}], 
            "]"}]}], "]"}], "&"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Head", "[", "#", "]"}], "===", "Plus"}], ",", 
            RowBox[{"List", "@@", "#"}], ",", 
            RowBox[{"{", "#", "}"}]}], "]"}], "&"}], "@", 
         RowBox[{"Expand", "[", 
          RowBox[{"Polmtauisup", "[", "i", "]"}], "]"}]}]}], "]"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.999287433104876*^9, 3.999287433401235*^9}, {
   3.9996818858544197`*^9, 3.999681895272751*^9}, {3.999682392786121*^9, 
   3.999682469819985*^9}, {3.999682517997469*^9, 3.999682576146125*^9}, {
   4.000813027053248*^9, 4.000813027704042*^9}, 
   4.000814082960229*^9},ExpressionUUID->"2e8f9e90-df6b-48b3-acc9-\
9e1e8e65ad49"],

Cell[TextData[{
 "After all this, we can divide the interval ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", 
    RowBox[{"0", ",", "1"}], "]"}], TraditionalForm]],ExpressionUUID->
  "cfb5777b-049e-4151-962c-b78a8d41181f"],
 " into a number of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"discretization", "*", "boxes"}], TraditionalForm]],ExpressionUUID->
  "89b28256-2d76-46d6-8dc2-0d7d57455d03"],
 " subintervals. In any of these subintervals, ",
 Cell[BoxData[
  FormBox["t", TraditionalForm]],ExpressionUUID->
  "328afd4e-120c-471a-80f8-e6f5e4eee97e"],
 " is bounded from above and from below by the extremes of this intervals. \
Note that ",
 Cell[BoxData[
  FormBox[
   RowBox[{"Aproxmaiinf", "[", 
    RowBox[{"i", ",", 
     SubscriptBox["t", "inf"], ",", 
     SubscriptBox["t", "sup"]}], "]"}], TraditionalForm]],ExpressionUUID->
  "208efe31-0155-4259-a72c-27d9d917597f"],
 " evaluated at any of this subintervals gives a single number that is a \
lower bound for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"Abs", "(", 
    SubscriptBox["a", "t"], ")"}], TraditionalForm]],ExpressionUUID->
  "d9bfdb0e-f4cf-45ca-b00a-1300dab45366"],
 " over this whole subinterval. \n\nThen, we now divide ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", 
    RowBox[{"0", ",", "1"}], "]"}], TraditionalForm]],ExpressionUUID->
  "8b50a520-153b-4ece-8f4c-52eed3c612f7"],
 " into all these subintervals and produce a number for any of these \
subintervals that gives an upper bound for the expression (Eq. 1) over any of \
those intervals. "
}], "Text",
 CellChangeTimes->{{3.999332963190527*^9, 3.9993330490887833`*^9}, 
   3.99933312916059*^9, {3.999333284503799*^9, 3.9993333974611883`*^9}, {
   3.999333432992072*^9, 3.999333499872035*^9}, {3.9996799421716137`*^9, 
   3.999679948528015*^9}, {3.9996799952715015`*^9, 3.999680008446684*^9}, {
   4.000813039132966*^9, 
   4.00081303953216*^9}},ExpressionUUID->"c96da7e2-373c-41b5-9658-\
eb02aef6453c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Clear", "[", "discretization", "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "discretization", " ", "specify", " ", "the", " ", "number", " ", "of", 
    " ", "subdivisions", " ", "on", " ", "any", " ", "box"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"discretization", "=", "15"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "the", " ", "total", " ", "number", " ", "of", " ", "subdivisions", " ", 
    "of", " ", "the", " ", 
    RowBox[{"interval", " ", "[", 
     RowBox[{"0", ",", "1"}], "]"}], " ", "would", " ", "be", " ", "then", 
    " ", "boxes", " ", "times", " ", "discretization"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"n", "=", 
    RowBox[{"boxes", "*", "discretization"}]}], ";"}], "\[IndentingNewLine]", 
  
  RowBox[{"(*", 
   RowBox[{
   "on", " ", "each", " ", "subinterval", " ", "we", " ", "have", " ", "this",
     " ", "bounds", " ", "for", " ", "t"}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"tinf", "[", "j_", "]"}], ":=", 
   RowBox[{"j", "/", "n"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"tsup", "[", "j_", "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"j", "+", "1"}], ")"}], "/", "n"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gamma1inf", "=", 
   RowBox[{"1925", "/", "10000"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gamma1sup", "=", 
    RowBox[{"1933", "/", "10000"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "then", " ", "we", " ", "define", " ", "the", " ", "function", " ", 
    "totally", " ", "discretized"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"IteradoInt11", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"FunctauFinalAproxSup11", "[", 
    RowBox[{
     RowBox[{"Aproxmaiinf", "[", 
      RowBox[{"i", ",", 
       RowBox[{"tinf", "[", "j", "]"}], ",", 
       RowBox[{"tsup", "[", "j", "]"}]}], "]"}], ",", 
     RowBox[{"Aproxmaisup", "[", 
      RowBox[{"i", ",", 
       RowBox[{"tinf", "[", "j", "]"}], ",", 
       RowBox[{"tsup", "[", "j", "]"}]}], "]"}], ",", 
     RowBox[{"Aproxmbiinf", "[", 
      RowBox[{"i", ",", 
       RowBox[{"tinf", "[", "j", "]"}], ",", 
       RowBox[{"tsup", "[", "j", "]"}]}], "]"}], ",", 
     RowBox[{"Aproxmbisup", "[", 
      RowBox[{"i", ",", 
       RowBox[{"tinf", "[", "j", "]"}], ",", 
       RowBox[{"tsup", "[", "j", "]"}]}], "]"}], ",", "\[IndentingNewLine]", 
     "Sinf", ",", "Ssup", ",", 
     RowBox[{"tinf", "[", "j", "]"}], ",", 
     RowBox[{"tsup", "[", "j", "]"}], ",", 
     RowBox[{"Aproxmtauiinf", "[", 
      RowBox[{"i", ",", 
       RowBox[{"tinf", "[", "j", "]"}], ",", 
       RowBox[{"tsup", "[", "j", "]"}]}], "]"}], ",", 
     RowBox[{"Aproxmtauisup", "[", 
      RowBox[{"i", ",", 
       RowBox[{"tinf", "[", "j", "]"}], ",", 
       RowBox[{"tsup", "[", "j", "]"}]}], "]"}], ",", "gamma1inf", ",", 
     "gamma1sup"}], "]"}]}], ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.999257847703416*^9, 3.999257913553824*^9}, {
  3.999258015288739*^9, 3.999258015575437*^9}, {3.999289742600521*^9, 
  3.999287449481039*^9}, {3.9993354980879307`*^9, 3.999335521653153*^9}, {
  3.9993362734569273`*^9, 3.999336279953169*^9}, {3.999336408207861*^9, 
  3.999336410435294*^9}, {3.999336536173609*^9, 3.999336545798085*^9}, {
  3.9993366751338453`*^9, 3.999336689599555*^9}, {3.999342995570489*^9, 
  3.99934300480541*^9}, {3.999683011940309*^9, 3.99968301235219*^9}, {
  4.000813060574503*^9, 
  4.000813095143643*^9}},ExpressionUUID->"05877044-c07e-4bac-af73-\
f32b99abba91"],

Cell["\<\
The final test is to verify that the maximum of this finite set of numbers is \
negative, which is shown below. Observe that this maximum is analogous to the \
\[CapitalTheta] function defined in Equation (91) of [1] for the case where \
we want to prove that the function described in Equation (89) is negative.\
\>", "Text",
 CellChangeTimes->{{3.9993335093104153`*^9, 3.999333534245654*^9}, {
  3.999683022756091*^9, 
  3.9996802354827366`*^9}},ExpressionUUID->"dd8a35b4-ffe5-4967-9b9f-\
6b2a102d0c75"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Int11Suparray", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"IteradoInt11", "[", 
      RowBox[{"i", ",", "j"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "39"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"i", "*", "discretization"}], ",", 
       RowBox[{
        RowBox[{"i", "*", "discretization"}], "+", "discretization"}]}], 
      "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.999258058298066*^9, 3.999258063855543*^9}},
 CellLabel->
  "In[209]:=",ExpressionUUID->"d6791138-4013-4dca-bccc-332f0d0ef337"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Max", "[", "Int11Suparray", "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"Max", "[", "Int11Suparray", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9992586328301888`*^9, 3.999258638830464*^9}, {
  3.999342883186812*^9, 3.9993428859577513`*^9}, {3.9993430157871027`*^9, 
  3.999343019285346*^9}, {3.999683205441024*^9, 
  3.999683210783824*^9}},ExpressionUUID->"9c752a1e-2c54-4824-b9ae-\
9694f50f6401"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
   "68348642801331819918698396857287309134701460274522215352747415823477615738\
180062446055084048409263380786322112381886001985592476407283220596104434593635\
4153508803161743561201859463319816192984480004353315605314015666739", "/", 
    "2005192294308436310700297258532651873235876004248996634703255731770309346\
837714740948069939503176763106350681463593347931812831552021055625964082542758\
34560394287109375000000000000000000000000000000000000000000000000"}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.999258639819374*^9, 3.999287972608595*^9, 3.999336403613558*^9, 
   3.999336502190371*^9, 3.9993429731231194`*^9, 3.999343108426043*^9, {
   3.999683192197398*^9, 3.9996832065494556`*^9}},
 CellLabel->
  "Out[212]=",ExpressionUUID->"2242c2d7-2f7e-47ab-be09-4b67b0efab8d"],

Cell[BoxData[
 RowBox[{"-", "3408.5829571225408069811`10."}]], "Output",
 CellChangeTimes->{
  3.999258639819374*^9, 3.999287972608595*^9, 3.999336403613558*^9, 
   3.999336502190371*^9, 3.9993429731231194`*^9, 3.999343108426043*^9, {
   3.999683192197398*^9, 3.9996832065526867`*^9}},
 CellLabel->
  "Out[213]=",ExpressionUUID->"207b461e-a65e-4982-bb5d-7fce9fc577e0"]
}, Open  ]],

Cell[TextData[{
 "This proves that the integral ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Integral]", 
      SubscriptBox["\[Alpha]", "1"]], 
     SubscriptBox["\[Eta]", "1"]}], "\[NotEqual]", " ", "0"}], 
   TraditionalForm]],ExpressionUUID->"37ccc3ab-f565-4e6c-9d49-b7f94827ea3d"]
}], "Text",
 CellChangeTimes->{{3.999683116991364*^9, 
  3.999683160804142*^9}},ExpressionUUID->"a3bb0e49-49c6-40b9-b606-\
1f7656165399"],

Cell["\<\
We perform exactly this same procedure with the other three integrals, so we \
omit the details which are completely analogous. \
\>", "Text",
 CellChangeTimes->{{3.999343116207241*^9, 
  3.999343139197703*^9}},ExpressionUUID->"54de0e4f-a157-4e85-8f5f-\
da1b5032fcbd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "2. The integral: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Integral]", 
     SubscriptBox["\[Alpha]", "2"]], 
    SubscriptBox["\[Eta]", "1"]}], TraditionalForm]],ExpressionUUID->
  "a2ddad47-9f34-45b6-97ac-ae49e607ad00"]
}], "Chapter",
 CellChangeTimes->{{3.9991192149712152`*^9, 3.999119312129343*^9}, {
  3.999119354239922*^9, 
  3.9991193543401823`*^9}},ExpressionUUID->"93e9c451-c01e-4ad6-b595-\
05e7ce9727b0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "R1alpha2", " ", "is", " ", "just", " ", "R1alpha1", " ", "evaluated", 
      " ", "at"}], " ", "-", "gamma2"}], ",", " ", 
    RowBox[{"not", " ", "gamma1"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"R1alpha2", "[", 
      RowBox[{"p_", ",", "q_", ",", "t_", ",", "varS_", ",", "vargamma2_"}], 
      "]"}], ":=", 
     RowBox[{"R1alpha1", "[", 
      RowBox[{"p", ",", "q", ",", "t", ",", "varS", ",", 
       RowBox[{"-", "vargamma2"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "The", " ", "integral", " ", "of", " ", "eta_", "1", " ", "along", " ", 
      "gamma_", "1", " ", "non"}], "-", 
     RowBox[{
     "zero", " ", "reduces", " ", "to", " ", "this", " ", "expression", " ", 
      "divided", " ", "by", " ", "a", " ", "being", " ", "non"}], "-", 
     "zero"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Integral12", "[", 
      RowBox[{
      "vara_", ",", "varb_", ",", "t_", ",", "varS_", ",", "vargamma2_"}], 
      "]"}], ":=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"R1alpha2", "[", 
         RowBox[{
         "vara", ",", "varb", ",", "t", ",", "varS", ",", "vargamma2"}], 
         "]"}], "*", 
        RowBox[{"p1", "[", 
         RowBox[{"vara", ",", "t", ",", "varS"}], "]"}]}], " ", "+", " ", 
       RowBox[{
        RowBox[{"R1alpha2", "[", 
         RowBox[{
         "varb", ",", "vara", ",", "t", ",", "varS", ",", "vargamma2"}], 
         "]"}], "*", 
        RowBox[{"p1", "[", 
         RowBox[{"varb", ",", "t", ",", "varS"}], "]"}]}]}], ")"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.999119392544978*^9, 3.9991194304748993`*^9}, {
   3.999123758796275*^9, 3.999123991414871*^9}, 3.999246107077072*^9, {
   3.999258808336248*^9, 3.999258810344302*^9}, 
   3.9997271221065197`*^9},ExpressionUUID->"bd2807fb-cf24-415b-9c76-\
825e5c2c5c84"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Start", " ", "separating", " ", "the", " ", "part", " ", "of", " ", 
    "Func", " ", "with", " ", "no", " ", "a", " ", "terms"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Q12", "[", 
      RowBox[{"varb_", ",", "t_", ",", "varS_", ",", "vargamma2_"}], "]"}], ":=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"Integral12", "[", 
       RowBox[{"0", ",", "varb", ",", "t", ",", "varS", ",", "vargamma2"}], 
       "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Observe", " ", "it", " ", "factors", " ", "a", " ", "t"}], ",", 
     " ", 
     RowBox[{
     "which", " ", "becomes", " ", "tau", " ", "after", " ", "division", " ", 
      "by", " ", "a"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Q12", "[", 
    RowBox[{"varb", ",", "t", ",", "varS", ",", "vargamma2"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{
  3.999119607607095*^9, {3.999120591379068*^9, 3.999120593523917*^9}, {
   3.9991240108245363`*^9, 3.999124030169333*^9}, {3.999287980124606*^9, 
   3.9992879810292063`*^9}},
 CellLabel->
  "In[205]:=",ExpressionUUID->"44207eab-315e-4203-a1bc-2a880081870a"],

Cell[BoxData[
 RowBox[{"t", " ", "varb", " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["varb", "2"]}], ")"}], "2"], " ", "varS", " ", 
  RowBox[{"(", 
   RowBox[{"varb", "+", "varS"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{"varb", " ", "varS"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["t", "2"], "+", 
    RowBox[{"vargamma2", " ", "varS"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"1", "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["t", "2"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["t", "4"]}], "+", 
    RowBox[{"2", " ", "t", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["t", "2"]}]}], ")"}], " ", "varS"}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["t", "2"]}]}], ")"}], " ", 
     SuperscriptBox["varS", "2"]}], "+", 
    RowBox[{"4", " ", "t", " ", 
     SuperscriptBox["varS", "3"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.999119608126378*^9, 3.9991205943338737`*^9, {3.999124022316409*^9, 
   3.9991240313452377`*^9}, 3.9992461649186783`*^9, 3.99924627727597*^9, 
   3.999258820714302*^9, {3.999287983818294*^9, 3.999288011369852*^9}, 
   3.9993357546755867`*^9, {3.9993431428999023`*^9, 3.9993431469445744`*^9}},
 CellLabel->
  "Out[206]=",ExpressionUUID->"1ec26604-f02c-41d8-b7db-d54cdb590a91"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Define", " ", "this", " ", "part", " ", "without", " ", "a"}], 
    ",", " ", 
    RowBox[{"dividied", " ", "by", " ", "a"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Qtau12", "[", 
      RowBox[{
      "varb_", ",", "t_", ",", "vartau_", ",", "varS_", ",", "vargamma2_"}], 
      "]"}], ":=", 
     RowBox[{"vartau", " ", "varb", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"varb", "^", "2"}]}], ")"}], "^", "2"}], " ", "varS", " ", 
      RowBox[{"(", 
       RowBox[{"varb", "+", "varS"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"varb", " ", "varS"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"t", "^", "2"}], "+", 
        RowBox[{"vargamma2", " ", "varS"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", 
         RowBox[{"t", "^", "2"}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"t", "^", "4"}]}], "+", 
        RowBox[{"2", " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"5", " ", 
            RowBox[{"t", "^", "2"}]}]}], ")"}], " ", "varS"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"5", " ", 
            RowBox[{"t", "^", "2"}]}]}], ")"}], " ", 
         RowBox[{"varS", "^", "2"}]}], "+", 
        RowBox[{"4", " ", "t", " ", 
         RowBox[{"varS", "^", "3"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "The", " ", "terms", " ", "having", " ", "at", " ", "least", " ", "one", 
     " ", "a", " ", "are"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"FuncmQ12", "[", 
      RowBox[{
      "vara_", ",", "varb_", ",", "t_", ",", "varS_", ",", "vargamma2_"}], 
      "]"}], ":=", 
     RowBox[{
      RowBox[{"Integral12", "[", 
       RowBox[{"vara", ",", "varb", ",", "t", ",", "varS", ",", "vargamma2"}],
        "]"}], "-", 
      RowBox[{"Q12", "[", 
       RowBox[{"varb", ",", "t", ",", "varS", ",", "vargamma2"}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "We", " ", "can", " ", "divide", " ", "by", " ", "a", " ", "simbolically",
      " ", "on", " ", "this", " ", "expression"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FuncmQdiva12", "[", 
     RowBox[{
     "vara_", ",", "varb_", ",", "t_", ",", "varS_", ",", "vargamma2_"}], 
     "]"}], ":=", 
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{"FuncmQ12", "[", 
       RowBox[{"vara", ",", "varb", ",", "t", ",", "varS", ",", "vargamma2"}],
        "]"}], "/", "vara"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "We", " ", "recover", " ", "the", " ", "full", " ", "function", " ", 
     "adding", " ", "up"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"FuncFinal12", "[", 
      RowBox[{
      "vara_", ",", "varb_", ",", "t_", ",", "vartau_", ",", "varS_", ",", 
       "vargamma2_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Qtau12", "[", 
       RowBox[{
       "varb", ",", "t", ",", "vartau", ",", "varS", ",", "vargamma2"}], 
       "]"}], " ", "+", " ", 
      RowBox[{"FuncmQdiva12", "[", 
       RowBox[{"vara", ",", "varb", ",", "t", ",", "varS", ",", "vargamma2"}],
        "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Define", " ", "in", " ", "terms", " ", "of", " ", "modulus"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"FuncFinalAbs12", "[", 
      RowBox[{
      "varma_", ",", "varmb_", ",", "t_", ",", "varmtau_", ",", "varS_", ",", 
       "vargamma2_"}], "]"}], ":=", 
     RowBox[{"FuncFinal12", "[", 
      RowBox[{
       RowBox[{"-", "varma"}], ",", 
       RowBox[{"-", "varmb"}], ",", "t", ",", 
       RowBox[{"-", "varmtau"}], ",", "varS", ",", "vargamma2"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Change", " ", "to", " ", "Mathematica", " ", "polynomial"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FuncFinalPoly12", " ", "=", " ", 
     RowBox[{"Expand", "[", 
      RowBox[{"FuncFinalAbs12", "[", 
       RowBox[{
       "varma", ",", "varmb", ",", "t", ",", "varmtau", ",", "varS", ",", 
        "vargamma2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "As", " ", "we", " ", "want", " ", "to", " ", "prove", " ", "the", " ", 
      "function", " ", "is", " ", "negative"}], ",", " ", 
     RowBox[{
     "we", " ", "estimate", " ", "from", " ", "above", " ", "the", " ", 
      "terms", " ", "with", " ", "positive", " ", "coefficients", " ", 
      "\[IndentingNewLine]", "and", " ", "from", " ", "below"}], ",", " ", 
     RowBox[{
     "the", " ", "terms", " ", "with", " ", "negative", " ", 
      "coefficient"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"FunctauFinalAproxSup12", "[", 
      RowBox[{
      "varmainf_", ",", "varmasup_", ",", "varmbinf_", ",", "varmbsup_", ",", 
       "varSinf_", ",", "varSsup_", ",", "vartinf_", ",", "vartsup_", ",", 
       "varmtauinf_", ",", "varmtausup_", ",", "vargamma2inf_", ",", 
       "vargamma2sup_"}], "]"}], ":=", 
     RowBox[{"Total", "@", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"With", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"coeff", "=", 
             RowBox[{"#", "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"varma", "\[Rule]", "1"}], ",", 
                RowBox[{"varmb", "\[Rule]", "1"}], ",", 
                RowBox[{"t", "\[Rule]", "1"}], ",", 
                RowBox[{"varmtau", "\[Rule]", "1"}], ",", 
                RowBox[{"varS", "\[Rule]", "1"}], ",", 
                RowBox[{"vargamma2", "\[Rule]", "1"}]}], "}"}]}]}], "}"}], 
           ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"coeff", "<", "0"}], ",", 
             RowBox[{"coeff", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"#", "/", "coeff"}], "/.", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"varma", "\[Rule]", "varmainf"}], ",", 
                  RowBox[{"varmb", "\[Rule]", "varmbinf"}], ",", 
                  RowBox[{"t", "\[Rule]", "vartinf"}], ",", 
                  RowBox[{"varmtau", "\[Rule]", "varmtauinf"}], ",", 
                  RowBox[{"varS", "\[Rule]", "varSinf"}], ",", 
                  RowBox[{"vargamma2", "\[Rule]", "vargamma2inf"}]}], "}"}]}],
                ")"}]}], ",", 
             RowBox[{"coeff", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"#", "/", "coeff"}], "/.", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"varma", "\[Rule]", "varmasup"}], ",", 
                  RowBox[{"varmb", "\[Rule]", "varmbsup"}], ",", 
                  RowBox[{"t", "\[Rule]", "vartsup"}], ",", 
                  RowBox[{"varmtau", "\[Rule]", "varmtausup"}], ",", 
                  RowBox[{"varS", "\[Rule]", "varSsup"}], ",", 
                  RowBox[{"vargamma2", "\[Rule]", "vargamma2sup"}]}], "}"}]}],
                ")"}]}]}], "]"}]}], "]"}], "&"}], ",", 
        RowBox[{"List", "@@", 
         RowBox[{"Expand", "[", "FuncFinalPoly12", "]"}]}]}], "]"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.999120137611224*^9, 3.999120169503213*^9}, {
   3.999120201231997*^9, 3.999120244374846*^9}, {3.999120302447178*^9, 
   3.9991203027718143`*^9}, {3.999120382745133*^9, 3.999120404571597*^9}, {
   3.999120528268898*^9, 3.999120528728545*^9}, {3.999120603407329*^9, 
   3.999120605855517*^9}, {3.99912407632405*^9, 3.999124365552979*^9}, 
   3.999124403240656*^9, {3.999246239443199*^9, 3.999246248739315*^9}, {
   3.999287998123913*^9, 3.999287999247069*^9}, 3.999288039556858*^9, 
   3.999680799590864*^9},ExpressionUUID->"8a5f19ee-01b4-4fcf-8a49-\
dde8c80ca221"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Clear", "[", 
    RowBox[{"tinf", ",", "tsup", ",", "discretization"}], "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "discretization", " ", "choose", " ", "the", " ", "number", " ", "of", " ",
     "subdivision", " ", "on", " ", "any", " ", "box"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"discretization", "=", "3"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "the", " ", "total", " ", "number", " ", "of", " ", "subdivisions", " ", 
    "of", " ", "the", " ", 
    RowBox[{"interval", " ", "[", 
     RowBox[{"0", ",", "1"}], "]"}], " ", "would", " ", "be", " ", "then", 
    " ", "boxes", " ", "times", " ", "discretization"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"n", "=", 
    RowBox[{"boxes", "*", "discretization"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
   "on", " ", "any", " ", "subdivision", " ", "we", " ", "have", " ", "this", 
    " ", "bounds", " ", "for", " ", "t"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tinf", "[", "j_", "]"}], ":=", 
   RowBox[{"j", "/", "n"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"tsup", "[", "j_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"j", "+", "1"}], ")"}], "/", "n"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gamma2inf", "=", 
   RowBox[{"9678", "/", "10000"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gamma2sup", "=", 
    RowBox[{"9682", "/", "10000"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "then", " ", "we", " ", "define", " ", "the", " ", "function", " ", 
    "totally", " ", "discretized"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"IteradoInt12", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"FunctauFinalAproxSup12", "[", 
    RowBox[{
     RowBox[{"Aproxmaiinf", "[", 
      RowBox[{"i", ",", 
       RowBox[{"tinf", "[", "j", "]"}], ",", 
       RowBox[{"tsup", "[", "j", "]"}]}], "]"}], ",", 
     RowBox[{"Aproxmaisup", "[", 
      RowBox[{"i", ",", 
       RowBox[{"tinf", "[", "j", "]"}], ",", 
       RowBox[{"tsup", "[", "j", "]"}]}], "]"}], ",", 
     RowBox[{"Aproxmbiinf", "[", 
      RowBox[{"i", ",", 
       RowBox[{"tinf", "[", "j", "]"}], ",", 
       RowBox[{"tsup", "[", "j", "]"}]}], "]"}], ",", 
     RowBox[{"Aproxmbisup", "[", 
      RowBox[{"i", ",", 
       RowBox[{"tinf", "[", "j", "]"}], ",", 
       RowBox[{"tsup", "[", "j", "]"}]}], "]"}], ",", "\[IndentingNewLine]", 
     "Sinf", ",", "Ssup", ",", 
     RowBox[{"tinf", "[", "j", "]"}], ",", 
     RowBox[{"tsup", "[", "j", "]"}], ",", 
     RowBox[{"Aproxmtauiinf", "[", 
      RowBox[{"i", ",", 
       RowBox[{"tinf", "[", "j", "]"}], ",", 
       RowBox[{"tsup", "[", "j", "]"}]}], "]"}], ",", 
     RowBox[{"Aproxmtauisup", "[", 
      RowBox[{"i", ",", 
       RowBox[{"tinf", "[", "j", "]"}], ",", 
       RowBox[{"tsup", "[", "j", "]"}]}], "]"}], ",", "gamma2inf", ",", 
     "gamma2sup"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.999120059897573*^9, 3.999120082805334*^9}, 
   3.9991207864981203`*^9, 3.9991208653882523`*^9, {3.99912097217924*^9, 
   3.999120974507881*^9}, {3.999121324680029*^9, 3.999121326062264*^9}, {
   3.999121403637652*^9, 3.9991214039012823`*^9}, {3.999124562941736*^9, 
   3.99912458214785*^9}, 3.9992605924941263`*^9, {3.9992880363507566`*^9, 
   3.999288056119623*^9}, {3.9993357614235363`*^9, 3.999335772073909*^9}, {
   3.999335935337419*^9, 3.999335979287561*^9}, {3.999336048019977*^9, 
   3.99933615770617*^9}, {3.999343152726066*^9, 3.999343162593104*^9}, {
   3.999680891302391*^9, 3.9996808928733253`*^9}},
 CellLabel->
  "In[198]:=",ExpressionUUID->"e3461629-077a-4651-bf00-93f322ae28c1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Int12Suparray", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"IteradoInt12", "[", 
      RowBox[{"i", ",", "j"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "39"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"i", "*", "discretization"}], ",", 
       RowBox[{
        RowBox[{"i", "*", "discretization"}], "+", "discretization"}]}], 
      "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.999124989078659*^9, 3.9991250066429653`*^9}},
 CellLabel->
  "In[224]:=",ExpressionUUID->"4d53a081-f994-419d-9dcf-26a653587130"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Max", "[", "Int12Suparray", "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"Max", "[", "Int12Suparray", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9991255468506737`*^9, 3.9991255526698837`*^9}, {
  3.999343175422908*^9, 3.999343183678755*^9}},
 CellLabel->
  "In[225]:=",ExpressionUUID->"05495bbf-7962-4d80-843f-68723719511e"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
   "87337059012157155431781047069657510576683308301805504966936373373822066920\
696927429579343159299101828099958405934382585256597449880307975875046382750974\
7049980471", "/", 
    "1208600849518244004219528273630651070237139531865831738734251306490100284\
697068321386185556982627424884516300736000000000000000000000000000000000000000\
00000"}], ")"}]}]], "Output",
 CellChangeTimes->{3.999125553575062*^9, 3.999246934457502*^9, 
  3.999288641922542*^9, 3.999336042953443*^9, 3.9993360838757067`*^9, 
  3.9993361257841787`*^9, 3.9993361795309553`*^9, 3.9993365571938543`*^9, 
  3.99934319481749*^9},
 CellLabel->
  "Out[225]=",ExpressionUUID->"7a971894-7dc2-4d0b-b3a8-391f1e669e23"],

Cell[BoxData[
 RowBox[{"-", "7.226294690010376`*^6"}]], "Output",
 CellChangeTimes->{3.999125553575062*^9, 3.999246934457502*^9, 
  3.999288641922542*^9, 3.999336042953443*^9, 3.9993360838757067`*^9, 
  3.9993361257841787`*^9, 3.9993361795309553`*^9, 3.9993365571938543`*^9, 
  3.99934319482301*^9},
 CellLabel->
  "Out[226]=",ExpressionUUID->"8833741c-118f-40a6-a916-cc7366b0e876"]
}, Open  ]],

Cell[TextData[{
 "This proves that the integral ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Integral]", 
      SubscriptBox["\[Alpha]", "2"]], 
     SubscriptBox["\[Eta]", "1"]}], "\[NotEqual]", " ", "0"}], 
   TraditionalForm]],ExpressionUUID->"bfe6ba8d-3e53-f944-a09e-94b5d8f51b54"],
 "."
}], "Text",
 CellChangeTimes->{{3.999683116991364*^9, 
  3.9996810115423355`*^9}},ExpressionUUID->"801c7d1b-0585-3c4c-8724-\
bf5b2ad8163e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "2. The integral: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Integral]", 
     SubscriptBox["\[Alpha]", "1"]], 
    SubscriptBox["\[Eta]", "2"]}], TraditionalForm]],ExpressionUUID->
  "d40b3a1b-982a-4503-ace0-417d3db32cdc"]
}], "Chapter",
 CellChangeTimes->{
  3.9992590523329287`*^9, {3.9992601583214483`*^9, 3.999260160313822*^9}, {
   3.999288743474827*^9, 
   3.9992887438747272`*^9}},ExpressionUUID->"ddb9c8aa-7e6d-47fb-8376-\
02a72fa4b895"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p2", "[", 
    RowBox[{"z_", ",", "t_", ",", "varS_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"c1D", "[", 
      RowBox[{"t", ",", "varS"}], "]"}], "*", 
     RowBox[{"(", 
      RowBox[{"z", "^", "4"}], ")"}]}], " ", "-", " ", 
    RowBox[{
     RowBox[{"c1N", "[", 
      RowBox[{"t", ",", "varS"}], "]"}], "*", 
     RowBox[{"(", 
      RowBox[{"z", "^", "3"}], ")"}]}], " ", "-", " ", 
    RowBox[{
     RowBox[{"c1N", "[", 
      RowBox[{"t", ",", "varS"}], "]"}], "*", "z"}], " ", "-", " ", 
    RowBox[{"c1D", "[", 
     RowBox[{"t", ",", "varS"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"R2alpha1", "[", 
     RowBox[{"p_", ",", "q_", ",", "t_", ",", "varS_", ",", "vargamma1_"}], 
     "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", " ", "+", " ", 
       RowBox[{"q", "^", "2"}]}], ")"}], "q", 
     RowBox[{"(", 
      RowBox[{"q", "+", "varS"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", " ", 
       RowBox[{"q", " ", "varS"}]}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"vargamma1", "*", "varS"}], " ", "+", " ", 
          RowBox[{"t", "^", "2"}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"p", "^", "2"}], ")"}]}], " ", "+", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"varS", " ", "-", "vargamma1"}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{"t", "^", "2"}], ")"}]}], " ", "+", " ", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"vargamma1", "*", "varS"}], " ", "-", " ", "1"}], ")"}], 
           "t"}], " ", "+", " ", "varS", "-", "vargamma1"}], ")"}], "p"}], 
       " ", "-", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"vargamma1", " ", "varS"}], " ", "+", " ", 
         RowBox[{"t", "^", "2"}]}], ")"}]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "The", " ", "integral", " ", "of", " ", "eta_", "1", " ", "along", " ", 
     "gamma_", "1", " ", "non"}], "-", 
    RowBox[{
    "zero", " ", "reduces", " ", "to", " ", "this", " ", "expression", " ", 
     "divided", " ", "by", " ", "a", " ", "being", " ", "non"}], "-", 
    "zero"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Func21", "[", 
    RowBox[{
    "vara_", ",", "varb_", ",", "t_", ",", "varS_", ",", "vargamma2_"}], 
    "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"R2alpha1", "[", 
       RowBox[{"vara", ",", "varb", ",", "t", ",", "varS", ",", "vargamma2"}],
        "]"}], "*", 
      RowBox[{"p2", "[", 
       RowBox[{"vara", ",", "t", ",", "varS"}], "]"}]}], " ", "+", " ", 
     RowBox[{
      RowBox[{"R2alpha1", "[", 
       RowBox[{"varb", ",", "vara", ",", "t", ",", "varS", ",", "vargamma2"}],
        "]"}], "*", 
      RowBox[{"p2", "[", 
       RowBox[{"varb", ",", "t", ",", "varS"}], "]"}]}]}], ")"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9992590752548428`*^9, 3.999259079098632*^9}, {
  3.999260040144397*^9, 3.999260127871956*^9}, {3.999260174057681*^9, 
  3.999260186481175*^9}, {3.9992886585694227`*^9, 3.9992886593902407`*^9}},
 CellLabel->
  "In[180]:=",ExpressionUUID->"da118c92-eef2-4eee-865f-0ec238b747a7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Start", " ", "separating", " ", "the", " ", "part", " ", "of", " ", 
    "Func", " ", "with", " ", "no", " ", "a", " ", "terms"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Q21", "[", 
      RowBox[{"varb_", ",", "t_", ",", "varS_", ",", "vargamma1_"}], "]"}], ":=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"Func21", "[", 
       RowBox[{"0", ",", "varb", ",", "t", ",", "varS", ",", "vargamma1"}], 
       "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Observe", " ", "it", " ", "factors", " ", "a", " ", "t"}], ",", 
     " ", 
     RowBox[{
     "which", " ", "becomes", " ", "tau", " ", "after", " ", "division", " ", 
      "by", " ", "a"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Q21", "[", 
    RowBox[{"varb", ",", "t", ",", "varS", ",", "vargamma1"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.999259128752843*^9, 3.9992591464366503`*^9}, {
  3.999288666070019*^9, 3.9992886671144857`*^9}},
 CellLabel->
  "In[183]:=",ExpressionUUID->"473bccf3-8b3c-4ef8-a2b0-70051f9fe024"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "t"}], " ", "varb", " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    SuperscriptBox["varb", "2"]}], ")"}], " ", "varS", " ", 
  RowBox[{"(", 
   RowBox[{"varb", "+", "varS"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["t", "2"]}], "-", 
    RowBox[{"2", " ", "t", " ", "varS"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{"varb", " ", "varS"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["t", "2"], "+", 
    RowBox[{"vargamma1", " ", "varS"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.99925912071848*^9, 3.999259146861498*^9}, 
   3.999260188059607*^9, 3.999288667807003*^9, 3.999288750383733*^9, 
   3.99933555699111*^9, 3.99933618565633*^9, {3.9993432111115723`*^9, 
   3.999343214735667*^9}, 3.999967902880146*^9},
 CellLabel->
  "Out[184]=",ExpressionUUID->"1684b6ac-89a4-444f-b3a5-d4a71149a229"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Define", " ", "this", " ", "part", " ", "without", " ", "a"}], 
    ",", " ", 
    RowBox[{"dividied", " ", "by", " ", "a"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Qtau21", "[", 
      RowBox[{
      "varb_", ",", "t_", ",", "vartau_", ",", "varS_", ",", "vargamma1_"}], 
      "]"}], ":=", 
     RowBox[{
      RowBox[{"-", "vartau"}], " ", "varb", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"varb", "^", "2"}]}], ")"}], " ", "varS", " ", 
      RowBox[{"(", 
       RowBox[{"varb", "+", "varS"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"3", " ", 
         RowBox[{"t", "^", "2"}]}], "-", 
        RowBox[{"2", " ", "t", " ", "varS"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"varb", " ", "varS"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"t", "^", "2"}], "+", 
        RowBox[{"vargamma1", " ", "varS"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "The", " ", "terms", " ", "having", " ", "at", " ", "least", " ", "one", 
     " ", "a", " ", "are"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"FuncmQ21", "[", 
      RowBox[{
      "vara_", ",", "varb_", ",", "t_", ",", "varS_", ",", "vargamma1_"}], 
      "]"}], ":=", 
     RowBox[{
      RowBox[{"Func21", "[", 
       RowBox[{"vara", ",", "varb", ",", "t", ",", "varS", ",", "vargamma1"}],
        "]"}], "-", 
      RowBox[{"Q21", "[", 
       RowBox[{"varb", ",", "t", ",", "varS", ",", "vargamma1"}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "We", " ", "can", " ", "divide", " ", "by", " ", "a", " ", "simbolically",
      " ", "on", " ", "this", " ", "expression"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FuncmQdiva21", "[", 
     RowBox[{
     "vara_", ",", "varb_", ",", "t_", ",", "varS_", ",", "vargamma1_"}], 
     "]"}], ":=", 
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{"FuncmQ21", "[", 
       RowBox[{"vara", ",", "varb", ",", "t", ",", "varS", ",", "vargamma1"}],
        "]"}], "/", "vara"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "We", " ", "recover", " ", "the", " ", "full", " ", "function", " ", 
     "adding", " ", "up"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"FuncFinal21", "[", 
      RowBox[{
      "vara_", ",", "varb_", ",", "t_", ",", "vartau_", ",", "varS_", ",", 
       "vargamma1_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Qtau21", "[", 
       RowBox[{
       "varb", ",", "t", ",", "vartau", ",", "varS", ",", "vargamma1"}], 
       "]"}], " ", "+", " ", 
      RowBox[{"FuncmQdiva21", "[", 
       RowBox[{"vara", ",", "varb", ",", "t", ",", "varS", ",", "vargamma1"}],
        "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Define", " ", "in", " ", "terms", " ", "of", " ", "modulus"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"FuncFinalAbs21", "[", 
      RowBox[{
      "varma_", ",", "varmb_", ",", "t_", ",", "varmtau_", ",", "varS_", ",", 
       "vargamma1_"}], "]"}], ":=", 
     RowBox[{"FuncFinal21", "[", 
      RowBox[{
       RowBox[{"-", "varma"}], ",", 
       RowBox[{"-", "varmb"}], ",", "t", ",", 
       RowBox[{"-", "varmtau"}], ",", "varS", ",", "vargamma1"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Change", " ", "to", " ", "Mathematica", " ", "polynomial"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FuncFinalPoly21", " ", "=", " ", 
     RowBox[{"Expand", "[", 
      RowBox[{"FuncFinalAbs21", "[", 
       RowBox[{
       "varma", ",", "varmb", ",", "t", ",", "varmtau", ",", "varS", ",", 
        "vargamma1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "As", " ", "we", " ", "want", " ", "to", " ", "prove", " ", "the", " ", 
      "function", " ", "is", " ", "negative"}], ",", " ", 
     RowBox[{
     "we", " ", "estimate", " ", "from", " ", "above", " ", "the", " ", 
      "terms", " ", "with", " ", "positive", " ", "coefficients", " ", 
      "\[IndentingNewLine]", "and", " ", "from", " ", "bellow"}], ",", " ", 
     RowBox[{
     "the", " ", "terms", " ", "with", " ", "negative", " ", 
      "coefficient"}]}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"FunctauFinalAproxSup21", "[", 
      RowBox[{
      "varmainf_", ",", "varmasup_", ",", "varmbinf_", ",", "varmbsup_", ",", 
       "varSinf_", ",", "varSsup_", ",", "vartinf_", ",", "vartsup_", ",", 
       "varmtauinf_", ",", "varmtausup_", ",", "vargamma1inf_", ",", 
       "vargamma1sup_"}], "]"}], ":=", 
     RowBox[{"Total", "@", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"With", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"coeff", "=", 
             RowBox[{"#", "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"varma", "\[Rule]", "1"}], ",", 
                RowBox[{"varmb", "\[Rule]", "1"}], ",", 
                RowBox[{"t", "\[Rule]", "1"}], ",", 
                RowBox[{"varmtau", "\[Rule]", "1"}], ",", 
                RowBox[{"varS", "\[Rule]", "1"}], ",", 
                RowBox[{"vargamma1", "\[Rule]", "1"}]}], "}"}]}]}], "}"}], 
           ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"coeff", "<", "0"}], ",", 
             RowBox[{"coeff", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"#", "/", "coeff"}], "/.", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"varma", "\[Rule]", "varmainf"}], ",", 
                  RowBox[{"varmb", "\[Rule]", "varmbinf"}], ",", 
                  RowBox[{"t", "\[Rule]", "vartinf"}], ",", 
                  RowBox[{"varmtau", "\[Rule]", "varmtauinf"}], ",", 
                  RowBox[{"varS", "\[Rule]", "varSinf"}], ",", 
                  RowBox[{"vargamma1", "\[Rule]", "vargamma1inf"}]}], "}"}]}],
                ")"}]}], ",", 
             RowBox[{"coeff", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"#", "/", "coeff"}], "/.", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"varma", "\[Rule]", "varmasup"}], ",", 
                  RowBox[{"varmb", "\[Rule]", "varmbsup"}], ",", 
                  RowBox[{"t", "\[Rule]", "vartsup"}], ",", 
                  RowBox[{"varmtau", "\[Rule]", "varmtausup"}], ",", 
                  RowBox[{"varS", "\[Rule]", "varSsup"}], ",", 
                  RowBox[{"vargamma1", "\[Rule]", "vargamma1sup"}]}], "}"}]}],
                ")"}]}]}], "]"}]}], "]"}], "&"}], ",", 
        RowBox[{"List", "@@", 
         RowBox[{"Expand", "[", "FuncFinalPoly21", "]"}]}]}], "]"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.9992591755949593`*^9, 3.99925940956209*^9}, {
   3.999259507113603*^9, 3.999259507254416*^9}, {3.999288678660275*^9, 
   3.9992886798108873`*^9}, 
   4.000813109424967*^9},ExpressionUUID->"b39de7df-3de3-488a-aeeb-\
fdc066c59410"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Clear", "[", "discretization", "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "discretization", " ", "choose", " ", "the", " ", "number", " ", "of", " ",
     "subdivision", " ", "on", " ", "any", " ", "box"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"discretization", "=", "15"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "the", " ", "total", " ", "number", " ", "of", " ", "subdivisions", " ", 
    "of", " ", "the", " ", 
    RowBox[{"interval", " ", "[", 
     RowBox[{"0", ",", "1"}], "]"}], " ", "would", " ", "be", " ", "then", 
    " ", "boxes", " ", "times", " ", "discretization"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"n", "=", 
    RowBox[{"boxes", "*", "discretization"}]}], ";"}], "\[IndentingNewLine]", 
  
  RowBox[{"(*", 
   RowBox[{
   "on", " ", "any", " ", "subdivision", " ", "we", " ", "have", " ", "this", 
    " ", "bounds", " ", "for", " ", "t"}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"tinf", "[", "j_", "]"}], ":=", 
   RowBox[{"j", "/", "n"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"tsup", "[", "j_", "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"j", "+", "1"}], ")"}], "/", "n"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
   "then", " ", "we", " ", "define", " ", "the", " ", "function", " ", 
    "totally", " ", "discretized"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"IteradoInt21", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"FunctauFinalAproxSup21", "[", 
    RowBox[{
     RowBox[{"Aproxmaiinf", "[", 
      RowBox[{"i", ",", 
       RowBox[{"tinf", "[", "j", "]"}], ",", 
       RowBox[{"tsup", "[", "j", "]"}]}], "]"}], ",", 
     RowBox[{"Aproxmaisup", "[", 
      RowBox[{"i", ",", 
       RowBox[{"tinf", "[", "j", "]"}], ",", 
       RowBox[{"tsup", "[", "j", "]"}]}], "]"}], ",", 
     RowBox[{"Aproxmbiinf", "[", 
      RowBox[{"i", ",", 
       RowBox[{"tinf", "[", "j", "]"}], ",", 
       RowBox[{"tsup", "[", "j", "]"}]}], "]"}], ",", 
     RowBox[{"Aproxmbisup", "[", 
      RowBox[{"i", ",", 
       RowBox[{"tinf", "[", "j", "]"}], ",", 
       RowBox[{"tsup", "[", "j", "]"}]}], "]"}], ",", "\[IndentingNewLine]", 
     "Sinf", ",", "Ssup", ",", 
     RowBox[{"tinf", "[", "j", "]"}], ",", 
     RowBox[{"tsup", "[", "j", "]"}], ",", 
     RowBox[{"Aproxmtauiinf", "[", 
      RowBox[{"i", ",", 
       RowBox[{"tinf", "[", "j", "]"}], ",", 
       RowBox[{"tsup", "[", "j", "]"}]}], "]"}], ",", 
     RowBox[{"Aproxmtauisup", "[", 
      RowBox[{"i", ",", 
       RowBox[{"tinf", "[", "j", "]"}], ",", 
       RowBox[{"tsup", "[", "j", "]"}]}], "]"}], ",", "gamma1inf", ",", 
     "gamma1sup"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.999259596081353*^9, 3.999259639331553*^9}, 
   3.999288697137246*^9, {3.999336190528678*^9, 3.999336205165827*^9}, {
   3.999336563302465*^9, 3.999336595671728*^9}, {3.9996815552600174`*^9, 
   3.9996815587144165`*^9}, {3.999967930396027*^9, 3.9999679555977993`*^9}, {
   3.999968066538787*^9, 3.999968069498287*^9}},
 CellLabel->
  "In[214]:=",ExpressionUUID->"3970c919-351e-4885-a584-d04cebfde340"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9996815516890717`*^9, 
  3.9996815516940994`*^9}},ExpressionUUID->"10580ebb-4892-4ec8-a180-\
de9512796a32"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Int21Suparray", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"IteradoInt21", "[", 
      RowBox[{"i", ",", "j"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "39"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"i", "*", "discretization"}], ",", 
       RowBox[{
        RowBox[{"i", "*", "discretization"}], "+", "discretization"}]}], 
      "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.999259815992846*^9, 3.999259819858326*^9}},
 CellLabel->
  "In[223]:=",ExpressionUUID->"ec45a4e4-d0f5-46a8-9a22-69f772c9d93f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Max", "[", "Int21Suparray", "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"Max", "[", "Int21Suparray", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.999259917092739*^9, 3.999259920775641*^9}, {
  3.99934322769067*^9, 3.9993432297422657`*^9}},
 CellLabel->
  "In[224]:=",ExpressionUUID->"29383652-b92f-4007-8bb6-abf9533a983a"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
   "97086846171810760334149170621586370571296502650181635717009663981903180424\
355326868958952050057940277050644593373812424770484927815848711199166849785209\
6596011747", "/", 
    "1385433263610302961612778115151430111176746596526405040831413599678028310\
874757084805905253018978709306261960017013549804687500000000000000000000000000\
0000000000"}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.999259921306756*^9, 3.999289039947051*^9, 3.999335713223631*^9, 
   3.999336249156096*^9, 3.999336611234128*^9, 3.999343239255414*^9, {
   3.9999681141944532`*^9, 3.999968132999185*^9}},
 CellLabel->
  "Out[224]=",ExpressionUUID->"cbe47c32-4709-4b41-b6db-90b6296431b5"],

Cell[BoxData[
 RowBox[{"-", "70.0768840491183`"}]], "Output",
 CellChangeTimes->{
  3.999259921306756*^9, 3.999289039947051*^9, 3.999335713223631*^9, 
   3.999336249156096*^9, 3.999336611234128*^9, 3.999343239255414*^9, {
   3.9999681141944532`*^9, 3.999968133012703*^9}},
 CellLabel->
  "Out[225]=",ExpressionUUID->"32152e28-aaaa-43df-9dee-aecb9e107619"]
}, Open  ]],

Cell[TextData[{
 "This proves that the integral ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Integral]", 
      SubscriptBox["\[Alpha]", "1"]], 
     SubscriptBox["\[Eta]", "2"]}], "\[NotEqual]", " ", "0"}], 
   TraditionalForm]],ExpressionUUID->"9a54386d-5700-dd4e-a040-613eabffae7a"],
 "."
}], "Text",
 CellChangeTimes->{{3.999683116991364*^9, 3.9996810115423355`*^9}, {
  3.999681575921154*^9, 
  3.9996815791245956`*^9}},ExpressionUUID->"a44753c3-7249-f54f-b0fd-\
b9b9c6b6ac3c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "2. The integral: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Integral]", 
     SubscriptBox["\[Alpha]", "2"]], 
    SubscriptBox["\[Eta]", "2"]}], TraditionalForm]],ExpressionUUID->
  "b9a5c726-88a1-4178-8ff6-028684746d31"]
}], "Chapter",
 CellChangeTimes->{{3.9992600040694513`*^9, 
  3.9992600078327827`*^9}},ExpressionUUID->"95c2523d-0258-4498-a560-\
072bd8aef5e6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"R2alpha2", "[", 
     RowBox[{"p_", ",", "q_", ",", "t_", ",", "varS_", ",", "vargamma2_"}], 
     "]"}], ":=", 
    RowBox[{"R2alpha1", "[", 
     RowBox[{"p", ",", "q", ",", "t", ",", "varS", ",", 
      RowBox[{"-", "vargamma2"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "The", " ", "integral", " ", "of", " ", "eta_", "1", " ", "along", " ", 
     "gamma_", "1", " ", "non"}], "-", 
    RowBox[{
    "zero", " ", "reduces", " ", "to", " ", "this", " ", "expression", " ", 
     "divided", " ", "by", " ", "a", " ", "being", " ", "non"}], "-", 
    "zero"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Func22", "[", 
    RowBox[{
    "vara_", ",", "varb_", ",", "t_", ",", "varS_", ",", "vargamma2_"}], 
    "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"R2alpha2", "[", 
       RowBox[{"vara", ",", "varb", ",", "t", ",", "varS", ",", "vargamma2"}],
        "]"}], "*", 
      RowBox[{"p2", "[", 
       RowBox[{"vara", ",", "t", ",", "varS"}], "]"}]}], " ", "+", " ", 
     RowBox[{
      RowBox[{"R2alpha2", "[", 
       RowBox[{"varb", ",", "vara", ",", "t", ",", "varS", ",", "vargamma2"}],
        "]"}], "*", 
      RowBox[{"p2", "[", 
       RowBox[{"varb", ",", "t", ",", "varS"}], "]"}]}]}], ")"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{
  3.9992599924240503`*^9, {3.999260200684846*^9, 3.999260238664236*^9}},
 CellLabel->
  "In[226]:=",ExpressionUUID->"3a2b7716-ee13-4fb1-a407-31ff21503639"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Start", " ", "separating", " ", "the", " ", "part", " ", "of", " ", 
    "Func", " ", "with", " ", "no", " ", "a", " ", "terms"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Q22", "[", 
      RowBox[{"varb_", ",", "t_", ",", "varS_", ",", "vargamma2_"}], "]"}], ":=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"Func22", "[", 
       RowBox[{"0", ",", "varb", ",", "t", ",", "varS", ",", "vargamma2"}], 
       "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Observe", " ", "it", " ", "factors", " ", "a", " ", "t"}], ",", 
     " ", 
     RowBox[{
     "which", " ", "becomes", " ", "tau", " ", "after", " ", "division", " ", 
      "by", " ", "a"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Q22", "[", 
    RowBox[{"varb", ",", "t", ",", "varS", ",", "vargamma2"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.999260274622553*^9, 3.999260294180821*^9}, {
  3.999289047690009*^9, 3.9992890484317417`*^9}},
 CellLabel->
  "In[228]:=",ExpressionUUID->"96eb588e-9e56-4435-9ce3-33c0ba26c3fd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "t"}], " ", "varb", " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    SuperscriptBox["varb", "2"]}], ")"}], " ", "varS", " ", 
  RowBox[{"(", 
   RowBox[{"varb", "+", "varS"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["t", "2"]}], "-", 
    RowBox[{"2", " ", "t", " ", "varS"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{"varb", " ", "varS"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["t", "2"], "-", 
    RowBox[{"vargamma2", " ", "varS"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.999260297268326*^9, 3.99928904884098*^9, 3.999335721703991*^9, {
   3.9993432442493896`*^9, 3.999343247229752*^9}, 3.9999681481922092`*^9},
 CellLabel->
  "Out[229]=",ExpressionUUID->"826f784f-2438-4aa4-94aa-1d136c031fc7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Define", " ", "this", " ", "part", " ", "without", " ", "a"}], 
    ",", " ", 
    RowBox[{"dividied", " ", "by", " ", "a"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Qtau22", "[", 
      RowBox[{
      "varb_", ",", "t_", ",", "vartau_", ",", "varS_", ",", "vargamma2_"}], 
      "]"}], ":=", 
     RowBox[{
      RowBox[{"-", "vartau"}], " ", "varb", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"varb", "^", "2"}]}], ")"}], " ", "varS", " ", 
      RowBox[{"(", 
       RowBox[{"varb", "+", "varS"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"3", " ", 
         RowBox[{"t", "^", "2"}]}], "-", 
        RowBox[{"2", " ", "t", " ", "varS"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"varb", " ", "varS"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"t", "^", "2"}], "-", 
        RowBox[{"vargamma2", " ", "varS"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "The", " ", "terms", " ", "having", " ", "at", " ", "least", " ", "one", 
     " ", "a", " ", "are"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"FuncmQ22", "[", 
      RowBox[{
      "vara_", ",", "varb_", ",", "t_", ",", "varS_", ",", "vargamma2_"}], 
      "]"}], ":=", 
     RowBox[{
      RowBox[{"Func22", "[", 
       RowBox[{"vara", ",", "varb", ",", "t", ",", "varS", ",", "vargamma2"}],
        "]"}], "-", 
      RowBox[{"Q22", "[", 
       RowBox[{"varb", ",", "t", ",", "varS", ",", "vargamma2"}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "We", " ", "can", " ", "divide", " ", "by", " ", "a", " ", "simbolically",
      " ", "on", " ", "this", " ", "expression"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FuncmQdiva22", "[", 
     RowBox[{
     "vara_", ",", "varb_", ",", "t_", ",", "varS_", ",", "vargamma2_"}], 
     "]"}], ":=", 
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{"FuncmQ22", "[", 
       RowBox[{"vara", ",", "varb", ",", "t", ",", "varS", ",", "vargamma2"}],
        "]"}], "/", "vara"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "We", " ", "recover", " ", "the", " ", "full", " ", "function", " ", 
     "adding", " ", "up"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"FuncFinal22", "[", 
      RowBox[{
      "vara_", ",", "varb_", ",", "t_", ",", "vartau_", ",", "varS_", ",", 
       "vargamma2_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Qtau22", "[", 
       RowBox[{
       "varb", ",", "t", ",", "vartau", ",", "varS", ",", "vargamma2"}], 
       "]"}], " ", "+", " ", 
      RowBox[{"FuncmQdiva22", "[", 
       RowBox[{"vara", ",", "varb", ",", "t", ",", "varS", ",", "vargamma2"}],
        "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Define", " ", "in", " ", "terms", " ", "of", " ", "modulus"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"FuncFinalAbs22", "[", 
      RowBox[{
      "varma_", ",", "varmb_", ",", "t_", ",", "varmtau_", ",", "varS_", ",", 
       "vargamma2_"}], "]"}], ":=", 
     RowBox[{"FuncFinal22", "[", 
      RowBox[{
       RowBox[{"-", "varma"}], ",", 
       RowBox[{"-", "varmb"}], ",", "t", ",", 
       RowBox[{"-", "varmtau"}], ",", "varS", ",", "vargamma2"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Change", " ", "to", " ", "Mathematica", " ", "polynomial"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FuncFinalPoly22", " ", "=", " ", 
     RowBox[{"Expand", "[", 
      RowBox[{"FuncFinalAbs22", "[", 
       RowBox[{
       "varma", ",", "varmb", ",", "t", ",", "varmtau", ",", "varS", ",", 
        "vargamma2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "As", " ", "we", " ", "want", " ", "to", " ", "prove", " ", "the", " ", 
      "function", " ", "is", " ", "positive"}], ",", " ", 
     RowBox[{
     "we", " ", "estimate", " ", "from", " ", "below", " ", "the", " ", 
      "terms", " ", "with", " ", "positive", " ", "coefficients", " ", 
      "\[IndentingNewLine]", "and", " ", "from", " ", "above"}], ",", " ", 
     RowBox[{
     "the", " ", "terms", " ", "with", " ", "negative", " ", 
      "coefficient"}]}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"FunctauFinalAproxSup22", "[", 
      RowBox[{
      "varmainf_", ",", "varmasup_", ",", "varmbinf_", ",", "varmbsup_", ",", 
       "varSinf_", ",", "varSsup_", ",", "vartinf_", ",", "vartsup_", ",", 
       "varmtauinf_", ",", "varmtausup_", ",", "vargamma2inf_", ",", 
       "vargamma2sup_"}], "]"}], "=", 
     RowBox[{"Total", "@", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"With", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"coeff", "=", 
             RowBox[{"#", "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"varma", "\[Rule]", "1"}], ",", 
                RowBox[{"varmb", "\[Rule]", "1"}], ",", 
                RowBox[{"t", "\[Rule]", "1"}], ",", 
                RowBox[{"varmtau", "\[Rule]", "1"}], ",", 
                RowBox[{"varS", "\[Rule]", "1"}], ",", 
                RowBox[{"vargamma2", "\[Rule]", "1"}]}], "}"}]}]}], "}"}], 
           ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"coeff", "<", "0"}], ",", 
             RowBox[{"coeff", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"#", "/", "coeff"}], "/.", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"varma", "\[Rule]", "varmasup"}], ",", 
                  RowBox[{"varmb", "\[Rule]", "varmbsup"}], ",", 
                  RowBox[{"t", "\[Rule]", "vartsup"}], ",", 
                  RowBox[{"varmtau", "\[Rule]", "varmtausup"}], ",", 
                  RowBox[{"varS", "\[Rule]", "varSsup"}], ",", 
                  RowBox[{"vargamma2", "\[Rule]", "vargamma2sup"}]}], "}"}]}],
                ")"}]}], ",", 
             RowBox[{"coeff", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"#", "/", "coeff"}], "/.", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"varma", "\[Rule]", "varmainf"}], ",", 
                  RowBox[{"varmb", "\[Rule]", "varmbinf"}], ",", 
                  RowBox[{"t", "\[Rule]", "vartinf"}], ",", 
                  RowBox[{"varmtau", "\[Rule]", "varmtauinf"}], ",", 
                  RowBox[{"varS", "\[Rule]", "varSinf"}], ",", 
                  RowBox[{"vargamma2", "\[Rule]", "vargamma2inf"}]}], "}"}]}],
                ")"}]}]}], "]"}]}], "]"}], "&"}], ",", 
        RowBox[{"List", "@@", 
         RowBox[{"Expand", "[", "FuncFinalPoly22", "]"}]}]}], "]"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.999260324828302*^9, 3.999260432740571*^9}, {
   3.999260472237619*^9, 3.999260567783367*^9}, {3.999289138318554*^9, 
   3.9992891389903917`*^9}, 3.9996869502789097`*^9, {4.000814184553731*^9, 
   4.00081421680513*^9}},ExpressionUUID->"613a8b69-082b-4b7a-833a-\
b022eb4f4e2a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Clear", "[", "discretization", "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "discretization", " ", "choose", " ", "the", " ", "number", " ", "of", " ",
     "subdivision", " ", "on", " ", "any", " ", "box"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"discretization", "=", "2"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "the", " ", "total", " ", "number", " ", "of", " ", "subdivisions", " ", 
    "of", " ", "the", " ", 
    RowBox[{"interval", " ", "[", 
     RowBox[{"0", ",", "1"}], "]"}], " ", "would", " ", "be", " ", "then", 
    " ", "boxes", " ", "times", " ", "discretization"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"n", "=", 
    RowBox[{"boxes", "*", "discretization"}]}], ";"}], "\[IndentingNewLine]", 
  
  RowBox[{"(*", 
   RowBox[{
   "on", " ", "any", " ", "subdivision", " ", "we", " ", "have", " ", "this", 
    " ", "bounds", " ", "for", " ", "t"}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"tinf", "[", "j_", "]"}], ":=", 
   RowBox[{"j", "/", "n"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"tsup", "[", "j_", "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"j", "+", "1"}], ")"}], "/", "n"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "then", " ", "we", " ", "define", " ", "the", " ", "function", " ", 
    "totally", " ", "discretized"}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"IteradoInt22", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"FunctauFinalAproxSup22", "[", 
    RowBox[{
     RowBox[{"Aproxmaiinf", "[", 
      RowBox[{"i", ",", 
       RowBox[{"tinf", "[", "j", "]"}], ",", 
       RowBox[{"tsup", "[", "j", "]"}]}], "]"}], ",", 
     RowBox[{"Aproxmaisup", "[", 
      RowBox[{"i", ",", 
       RowBox[{"tinf", "[", "j", "]"}], ",", 
       RowBox[{"tsup", "[", "j", "]"}]}], "]"}], ",", 
     RowBox[{"Aproxmbiinf", "[", 
      RowBox[{"i", ",", 
       RowBox[{"tinf", "[", "j", "]"}], ",", 
       RowBox[{"tsup", "[", "j", "]"}]}], "]"}], ",", 
     RowBox[{"Aproxmbisup", "[", 
      RowBox[{"i", ",", 
       RowBox[{"tinf", "[", "j", "]"}], ",", 
       RowBox[{"tsup", "[", "j", "]"}]}], "]"}], ",", "\[IndentingNewLine]", 
     "Sinf", ",", "Ssup", ",", 
     RowBox[{"tinf", "[", "j", "]"}], ",", 
     RowBox[{"tsup", "[", "j", "]"}], ",", 
     RowBox[{"Aproxmtauiinf", "[", 
      RowBox[{"i", ",", 
       RowBox[{"tinf", "[", "j", "]"}], ",", 
       RowBox[{"tsup", "[", "j", "]"}]}], "]"}], ",", 
     RowBox[{"Aproxmtauisup", "[", 
      RowBox[{"i", ",", 
       RowBox[{"tinf", "[", "j", "]"}], ",", 
       RowBox[{"tsup", "[", "j", "]"}]}], "]"}], ",", "gamma2inf", ",", 
     "gamma2sup"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.9992605721549397`*^9, {3.999260615933758*^9, 3.9992606168131638`*^9}, 
   3.9992891490764933`*^9, {3.999336618891426*^9, 3.999336659540914*^9}, {
   3.999681633589487*^9, 3.999681633864155*^9}},
 CellLabel->
  "In[237]:=",ExpressionUUID->"d3885702-f4af-412a-a170-a4beeff0f8f5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Int22Array", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"IteradoInt22", "[", 
      RowBox[{"i", ",", "j"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "39"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"i", "*", "discretization"}], ",", 
       RowBox[{
        RowBox[{"i", "*", "discretization"}], "+", "discretization"}]}], 
      "}"}]}], "]"}]}], ";"}]], "Input",
 CellLabel->
  "In[243]:=",ExpressionUUID->"01634dd4-352b-4349-a78b-f79137bebccd"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Min", "[", "Int22Array", "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"Min", "[", "Int22Array", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9992607359144297`*^9, 3.999260748389997*^9}, {
  3.999343258095848*^9, 3.999343259815988*^9}},
 CellLabel->
  "In[244]:=",ExpressionUUID->"3d5585b7-6d9b-4d39-acfc-ecbef35cf7da"],

Cell[BoxData[
 FractionBox[
  "203297394751998246924346740105706614467815739476677451350862777814515922215\
262213220130806475303205873169968377598006753", 
  "496577537008809852804995986340474648332369493021779452644246453625356183768\
1901568000000000000000000000000000000000"]], "Output",
 CellChangeTimes->{{3.999260741512497*^9, 3.999260748804797*^9}, 
   3.999289188392593*^9, 3.999335832119278*^9, {3.999336639260129*^9, 
   3.999336646482911*^9}, 3.999343260242474*^9, 3.99996816795606*^9},
 CellLabel->
  "Out[244]=",ExpressionUUID->"6f766776-20af-41bb-9e05-3d28e5f75e97"],

Cell[BoxData["40939.70822292583`"], "Output",
 CellChangeTimes->{{3.999260741512497*^9, 3.999260748804797*^9}, 
   3.999289188392593*^9, 3.999335832119278*^9, {3.999336639260129*^9, 
   3.999336646482911*^9}, 3.999343260242474*^9, 3.9999681679579477`*^9},
 CellLabel->
  "Out[245]=",ExpressionUUID->"28fddf8b-2691-4240-825e-11ca6e69e427"]
}, Open  ]],

Cell[TextData[{
 "This proves that the integral ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Integral]", 
      SubscriptBox["\[Alpha]", "2"]], 
     SubscriptBox["\[Eta]", "2"]}], "\[NotEqual]", " ", "0"}], 
   TraditionalForm]],ExpressionUUID->"fa4c2460-dd5f-4649-ad85-77277d666224"],
 "."
}], "Text",
 CellChangeTimes->{{3.999683116991364*^9, 3.9996810115423355`*^9}, {
  3.999681575921154*^9, 3.9996815791245956`*^9}, {3.9996816755916615`*^9, 
  3.999681675761343*^9}},ExpressionUUID->"6afe9e75-b74e-8d4c-ae59-\
a0013f7129f1"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Lemma 5.23 in [1]", "Chapter",
 CellChangeTimes->{{3.9994245273818417`*^9, 
  3.9994245440681953`*^9}},ExpressionUUID->"ee4fd81a-afd4-44b5-9928-\
2b06c30f4d61"],

Cell[TextData[{
 "Our aim now is to prove \n\t1.  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["c", 
      RowBox[{"4", "N"}]], "(", "t", ")"}], ">", "0"}], TraditionalForm]],
  ExpressionUUID->"30371872-ceeb-4d33-aa31-56585d8e6726"],
 ",\n\t2. ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["c", 
        RowBox[{"1", "N"}]], "(", "t", ")"}], " ", "-", " ", 
      RowBox[{
       SubscriptBox["c", 
        RowBox[{"1", "D"}]], "(", "t", ")"}]}], ">", "0"}], ","}], 
   TraditionalForm]],ExpressionUUID->"809159b6-d3c7-45d6-a4cd-e1fd79d56646"],
 "\n\t3. ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["c", 
        RowBox[{"2", "D"}]], "(", "t", ")"}], " ", "-", " ", 
      RowBox[{
       SubscriptBox["c", 
        RowBox[{"2", "N"}]], "(", "t", ")"}]}], ">", "0"}], ","}], 
   TraditionalForm]],ExpressionUUID->"4325b635-ffa9-4dc3-b094-ddf597a5e1cf"],
 "\n\t4. ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["c", 
      RowBox[{"2", "D"}]], "(", "t", ")"}], " ", "<", " ", "0."}], 
   TraditionalForm]],ExpressionUUID->"40ef85e5-b849-44ff-a706-ff5374f825f2"],
 "\nFrom which the lemma follows. The expressions above depend on the L\
\[OAcute]pez conformal parameter ",
 Cell[BoxData[
  FormBox["r", TraditionalForm]],ExpressionUUID->
  "c3b265c5-7c6d-4d47-8cfc-f40fb5f92920"],
 ", which we treat as a variable as before. Following the strategy of \
Appendix D in [1], we expand every polynomial in all its monomials and then \
change ",
 Cell[BoxData[
  FormBox["r", TraditionalForm]],ExpressionUUID->
  "6bdf990a-854c-4081-8100-09ff56af2bd2"],
 " by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["r", "inf"], TraditionalForm]],ExpressionUUID->
  "56fd8f5c-beb3-42b3-a88d-95371aa977c8"],
 " or ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["r", "sup"], TraditionalForm]],ExpressionUUID->
  "bed0577a-4d58-4042-9d3c-3fd9bb85fca1"],
 "and ",
 Cell[BoxData[
  FormBox["t", TraditionalForm]],ExpressionUUID->
  "83f55649-8b5e-45e1-88eb-b1d9b9c5a3b3"],
 " by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["t", "inf"], TraditionalForm]],ExpressionUUID->
  "864790e2-43d0-4815-9c70-93a2d4a54ffb"],
 " or ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["t", "sup"], " "}], TraditionalForm]],ExpressionUUID->
  "b6ab3c59-0d50-47df-a69e-5900691006b8"],
 "depending on the sign of the corresponding coefficient, in order to \
estimate in the desired direction, i.e. for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["c", 
     RowBox[{"4", "N"}]], "(", "t", ")"}], TraditionalForm]],ExpressionUUID->
  "b2e84b3e-07e8-4d9f-9d6b-9a3ee55d421a"],
 " we obtain ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["c", "inf"], 
    RowBox[{"4", "N"}]], TraditionalForm]],ExpressionUUID->
  "83400f33-1ffd-4a8c-9690-b8ab3ad16741"],
 " so that ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["c", 
       RowBox[{"4", "N"}]], "(", "t", ")"}], "\[GreaterEqual]", 
     RowBox[{
      SubscriptBox[
       RowBox[{"(", 
        SuperscriptBox["c", "inf"], ")"}], 
       RowBox[{"4", "N"}]], 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["r", "inf"], ",", 
        SubscriptBox["r", "sup"], ",", 
        SubscriptBox["t", "inf"], ",", 
        SubscriptBox["t", "sup"]}], ")"}]}]}], ","}], TraditionalForm]],
  ExpressionUUID->"ceec52e8-4b29-401b-a77d-9b3f79b0962f"],
 " and similarly for the other expressions."
}], "Text",
 CellChangeTimes->{{3.999424547755863*^9, 3.9994246447695227`*^9}, {
  3.9994247337504177`*^9, 3.999424881264739*^9}, {3.9994251646366177`*^9, 
  3.99942525702802*^9}, {3.9994252909851503`*^9, 3.999425355552602*^9}, {
  3.999425388929716*^9, 3.999425435266868*^9}, {3.999425774963715*^9, 
  3.9994258850875053`*^9}, {3.9995274228749523`*^9, 3.999527427180925*^9}, {
  3.9995274612347507`*^9, 3.999527465046279*^9}, {3.9996817640881214`*^9, 
  3.999681766831253*^9}, {3.9996865202542067`*^9, 3.999686538797241*^9}, {
  4.0008131324679337`*^9, 
  4.000813133671649*^9}},ExpressionUUID->"bcd7a6f2-45b2-43b6-8a3f-\
0b168249ee5a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"polyC4N", ":=", 
   RowBox[{"Expand", "[", 
    RowBox[{"c4N", "[", 
     RowBox[{"t", ",", "varS"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"polyC1NC1D", ":=", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"c1N", "[", 
      RowBox[{"t", ",", "varS"}], "]"}], "-", 
     RowBox[{"c1D", "[", 
      RowBox[{"t", ",", "varS"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"polyC2D", ":=", 
   RowBox[{"Expand", "[", 
    RowBox[{"c2D", "[", 
     RowBox[{"t", ",", "varS"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"polyC2DC2N", ":=", 
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{"c2D", "[", 
       RowBox[{"t", ",", "varS"}], "]"}], "-", 
      RowBox[{"c2N", "[", 
       RowBox[{"t", ",", "varS"}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"polyFuncInfC4N", "[", 
     RowBox[{"varSinf_", ",", "varSsup_", ",", "vartinf_", ",", "vartsup_"}], 
     "]"}], ":=", 
    RowBox[{"Total", "@", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"coeff", "=", 
            RowBox[{"#", "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"varS", "\[Rule]", "1"}], ",", 
               RowBox[{"t", "\[Rule]", "1"}]}], "}"}]}]}], "}"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"coeff", "<", "0"}], ",", 
            RowBox[{"coeff", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"#", "/", "coeff"}], "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"varS", "\[Rule]", "varSsup"}], ",", 
                 RowBox[{"t", "\[Rule]", "vartsup"}]}], "}"}]}], ")"}]}], ",", 
            RowBox[{"coeff", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"#", "/", "coeff"}], "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"varS", "\[Rule]", "varSinf"}], ",", 
                 RowBox[{"t", "\[Rule]", "vartinf"}]}], "}"}]}], ")"}]}]}], 
           "]"}]}], "]"}], "&"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Head", "[", "#", "]"}], "===", "Plus"}], ",", 
           RowBox[{"List", "@@", "#"}], ",", 
           RowBox[{"{", "#", "}"}]}], "]"}], "&"}], "@", 
        RowBox[{"Expand", "[", "polyC4N", "]"}]}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"polyFuncInfC1NC1D", "[", 
     RowBox[{"varSinf_", ",", "varSsup_", ",", "vartinf_", ",", "vartsup_"}], 
     "]"}], ":=", 
    RowBox[{"Total", "@", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"coeff", "=", 
            RowBox[{"#", "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"varS", "\[Rule]", "1"}], ",", 
               RowBox[{"t", "\[Rule]", "1"}]}], "}"}]}]}], "}"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"coeff", "<", "0"}], ",", 
            RowBox[{"coeff", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"#", "/", "coeff"}], "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"varS", "\[Rule]", "varSsup"}], ",", 
                 RowBox[{"t", "\[Rule]", "vartsup"}]}], "}"}]}], ")"}]}], ",", 
            RowBox[{"coeff", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"#", "/", "coeff"}], "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"varS", "\[Rule]", "varSinf"}], ",", 
                 RowBox[{"t", "\[Rule]", "vartinf"}]}], "}"}]}], ")"}]}]}], 
           "]"}]}], "]"}], "&"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Head", "[", "#", "]"}], "===", "Plus"}], ",", 
           RowBox[{"List", "@@", "#"}], ",", 
           RowBox[{"{", "#", "}"}]}], "]"}], "&"}], "@", 
        RowBox[{"Expand", "[", "polyC1NC1D", "]"}]}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"polyFuncInfC2DC2N", "[", 
     RowBox[{"varSinf_", ",", "varSsup_", ",", "vartinf_", ",", "vartsup_"}], 
     "]"}], ":=", 
    RowBox[{"Total", "@", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"coeff", "=", 
            RowBox[{"#", "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"varS", "\[Rule]", "1"}], ",", 
               RowBox[{"t", "\[Rule]", "1"}]}], "}"}]}]}], "}"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"coeff", "<", "0"}], ",", 
            RowBox[{"coeff", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"#", "/", "coeff"}], "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"varS", "\[Rule]", "varSsup"}], ",", 
                 RowBox[{"t", "\[Rule]", "vartsup"}]}], "}"}]}], ")"}]}], ",", 
            RowBox[{"coeff", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"#", "/", "coeff"}], "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"varS", "\[Rule]", "varSinf"}], ",", 
                 RowBox[{"t", "\[Rule]", "vartinf"}]}], "}"}]}], ")"}]}]}], 
           "]"}]}], "]"}], "&"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Head", "[", "#", "]"}], "===", "Plus"}], ",", 
           RowBox[{"List", "@@", "#"}], ",", 
           RowBox[{"{", "#", "}"}]}], "]"}], "&"}], "@", 
        RowBox[{"Expand", "[", "polyC2DC2N", "]"}]}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"polyFuncSupC2D", "[", 
    RowBox[{"varSinf_", ",", "varSsup_", ",", "vartinf_", ",", "vartsup_"}], 
    "]"}], ":=", 
   RowBox[{"Total", "@", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"With", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"coeff", "=", 
           RowBox[{"#", "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"varS", "\[Rule]", "1"}], ",", 
              RowBox[{"t", "\[Rule]", "1"}]}], "}"}]}]}], "}"}], ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"coeff", "<", "0"}], ",", 
           RowBox[{"coeff", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"#", "/", "coeff"}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"varS", "\[Rule]", "varSinf"}], ",", 
                RowBox[{"t", "\[Rule]", "vartinf"}]}], "}"}]}], ")"}]}], ",", 
           
           RowBox[{"coeff", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"#", "/", "coeff"}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"varS", "\[Rule]", "varSsup"}], ",", 
                RowBox[{"t", "\[Rule]", "vartsup"}]}], "}"}]}], ")"}]}]}], 
          "]"}]}], "]"}], "&"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Head", "[", "#", "]"}], "===", "Plus"}], ",", 
          RowBox[{"List", "@@", "#"}], ",", 
          RowBox[{"{", "#", "}"}]}], "]"}], "&"}], "@", 
       RowBox[{"Expand", "[", "polyC2D", "]"}]}]}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.999425476312386*^9, 3.9994256156811*^9}, {
  3.9994257158851557`*^9, 3.9943214403343267`*^9}, {3.999681894090828*^9, 
  3.9996819713247395`*^9}, {3.999682494328209*^9, 3.999682519405796*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"4b2c9767-d6a3-4073-8212-8097a009eaa0"],

Cell[CellGroupData[{

Cell["Example 3:", "Subsubsection",
 CellChangeTimes->{{3.999527364486949*^9, 
  3.999527367092483*^9}},ExpressionUUID->"93f697d2-abfd-4180-902d-\
4263706eef85"],

Cell[TextData[{
 "We print ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["c", 
    RowBox[{"4", "N"}]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "77696253-ba7c-4350-b36b-1cc802889bee"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"(", 
     SuperscriptBox["c", "inf"], ")"}], 
    RowBox[{"4", "N"}]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "726a2fef-48a1-4759-b71b-40385e1456aa"],
 " to compare. Observe we need ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["c", 
      RowBox[{"4", "N"}]], "(", "t", ")"}], "\[GreaterEqual]", 
    RowBox[{
     SubscriptBox[
      RowBox[{"(", 
       SuperscriptBox["c", "inf"], ")"}], 
      RowBox[{"4", "N"}]], 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["r", "inf"], ",", 
       SubscriptBox["r", "sup"], ",", 
       SubscriptBox["t", "inf"], ",", 
       SubscriptBox["t", "sup"]}], ")"}]}]}], TraditionalForm]],
  ExpressionUUID->"4a4099ab-2640-49d6-8100-99028c593868"]
}], "Text",
 CellChangeTimes->{{3.999527369962738*^9, 3.999527395138661*^9}, {
  3.999527439401897*^9, 
  3.9995274936298943`*^9}},ExpressionUUID->"7543ce8c-ea83-4efc-a0fe-\
9fdf4047a144"],

Cell[CellGroupData[{

Cell[BoxData[{"polyC4N", "\[IndentingNewLine]", 
 RowBox[{"polyFuncInfC4N", "[", 
  RowBox[{"varSinf", ",", "varSsup", ",", "vartinf", ",", "vartsup"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.999527505490756*^9, 3.999527545865653*^9}},
 CellLabel->
  "In[211]:=",ExpressionUUID->"834ac8d2-dad0-4e59-ae35-a25c79cbdf2c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"8", " ", 
   SuperscriptBox["t", "2"]}], "+", 
  RowBox[{"8", " ", 
   SuperscriptBox["t", "4"]}], "-", 
  RowBox[{"30", " ", "t", " ", "varS"}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["t", "3"], " ", "varS"}], "+", 
  RowBox[{"10", " ", 
   SuperscriptBox["t", "5"], " ", "varS"}], "+", 
  RowBox[{"18", " ", 
   SuperscriptBox["varS", "2"]}], "-", 
  RowBox[{"46", " ", 
   SuperscriptBox["t", "2"], " ", 
   SuperscriptBox["varS", "2"]}], "-", 
  RowBox[{"38", " ", 
   SuperscriptBox["t", "4"], " ", 
   SuperscriptBox["varS", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "6"], " ", 
   SuperscriptBox["varS", "2"]}], "+", 
  RowBox[{"36", " ", "t", " ", 
   SuperscriptBox["varS", "3"]}], "+", 
  RowBox[{"28", " ", 
   SuperscriptBox["t", "3"], " ", 
   SuperscriptBox["varS", "3"]}], "-", 
  RowBox[{"8", " ", 
   SuperscriptBox["t", "5"], " ", 
   SuperscriptBox["varS", "3"]}], "+", 
  RowBox[{"8", " ", 
   SuperscriptBox["t", "4"], " ", 
   SuperscriptBox["varS", "4"]}]}]], "Output",
 CellChangeTimes->{{3.999527539915554*^9, 3.9995275463412733`*^9}},
 CellLabel->
  "Out[211]=",ExpressionUUID->"72b21346-856a-4fca-8fc7-fbf787c47942"],

Cell[BoxData[
 RowBox[{
  RowBox[{"18", " ", 
   SuperscriptBox["varSinf", "2"]}], "+", 
  RowBox[{"36", " ", 
   SuperscriptBox["varSinf", "3"], " ", "vartinf"}], "+", 
  RowBox[{"8", " ", 
   SuperscriptBox["vartinf", "2"]}], "+", 
  RowBox[{"28", " ", 
   SuperscriptBox["varSinf", "3"], " ", 
   SuperscriptBox["vartinf", "3"]}], "+", 
  RowBox[{"8", " ", 
   SuperscriptBox["vartinf", "4"]}], "+", 
  RowBox[{"8", " ", 
   SuperscriptBox["varSinf", "4"], " ", 
   SuperscriptBox["vartinf", "4"]}], "+", 
  RowBox[{"10", " ", "varSinf", " ", 
   SuperscriptBox["vartinf", "5"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["varSinf", "2"], " ", 
   SuperscriptBox["vartinf", "6"]}], "-", 
  RowBox[{"30", " ", "varSsup", " ", "vartsup"}], "-", 
  RowBox[{"46", " ", 
   SuperscriptBox["varSsup", "2"], " ", 
   SuperscriptBox["vartsup", "2"]}], "-", 
  RowBox[{"4", " ", "varSsup", " ", 
   SuperscriptBox["vartsup", "3"]}], "-", 
  RowBox[{"38", " ", 
   SuperscriptBox["varSsup", "2"], " ", 
   SuperscriptBox["vartsup", "4"]}], "-", 
  RowBox[{"8", " ", 
   SuperscriptBox["varSsup", "3"], " ", 
   SuperscriptBox["vartsup", "5"]}]}]], "Output",
 CellChangeTimes->{{3.999527539915554*^9, 3.99952754634538*^9}},
 CellLabel->
  "Out[212]=",ExpressionUUID->"1fae24e5-a2f1-4fbf-a19e-4643afd84cbb"]
}, Open  ]],

Cell[TextData[{
 "Now we discretize as in the past sections. Here we only have one index \
since we do not have to divide in the initial boxes, since this computation \
does not depend on ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["a", "t"], ",", " ", 
    SubscriptBox["b", "t"]}], TraditionalForm]],ExpressionUUID->
  "e455bf7e-20f2-4f69-9dc5-a212a5795e32"],
 " or ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Tau]", "t"], TraditionalForm]],ExpressionUUID->
  "09c2e506-0596-4ca8-9d1c-52e2d1bb619e"]
}], "Text",
 CellChangeTimes->{{3.9994270829883842`*^9, 3.9943216431584673`*^9}, {
  4.000813188488185*^9, 
  4.0008132150702963`*^9}},ExpressionUUID->"10728abb-e8d9-43f6-93db-\
78b5583a9d43"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "7"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tinf", "[", "j_", "]"}], ":=", 
   RowBox[{"j", "/", "n"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"tsup", "[", "j_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"j", "+", "1"}], ")"}], "/", "n"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ssup", "=", 
   RowBox[{"254471", "/", "100000"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Sinf", "=", 
   RowBox[{"254470", "/", "100000"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"InfC4NIterado", "[", "j_", "]"}], ":=", 
   RowBox[{"polyFuncInfC4N", "[", 
    RowBox[{"Sinf", ",", "Ssup", ",", 
     RowBox[{"tinf", "[", "j", "]"}], ",", 
     RowBox[{"tsup", "[", "j", "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"InfC1NC1DIterado", "[", "j_", "]"}], ":=", 
   RowBox[{"polyFuncInfC1NC1D", "[", 
    RowBox[{"Sinf", ",", "Ssup", ",", 
     RowBox[{"tinf", "[", "j", "]"}], ",", 
     RowBox[{"tsup", "[", "j", "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"InfC2DC2NIterado", "[", "j_", "]"}], ":=", 
   RowBox[{"polyFuncInfC2DC2N", "[", 
    RowBox[{"Sinf", ",", "Ssup", ",", 
     RowBox[{"tinf", "[", "j", "]"}], ",", 
     RowBox[{"tsup", "[", "j", "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SupC2DIterado", "[", "j_", "]"}], ":=", 
   RowBox[{"polyFuncSupC2D", "[", 
    RowBox[{"Sinf", ",", "Ssup", ",", 
     RowBox[{"tinf", "[", "j", "]"}], ",", 
     RowBox[{"tsup", "[", "j", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.994321518956897*^9, {3.99432166468198*^9, 3.994321674362873*^9}, {
   3.9943217068908873`*^9, 3.994321722671584*^9}, {3.9943217563397617`*^9, 
   3.9943217570487413`*^9}, 3.9996822957981224`*^9},
 CellLabel->"In[71]:=",ExpressionUUID->"6795f5fc-f252-48bb-aada-7039d3394327"],

Cell["\<\
Finally, we verify the signs by taking the maximum and infimum of the arrays\
\>", "Text",
 CellChangeTimes->{{3.999527585532115*^9, 
  3.999527604809515*^9}},ExpressionUUID->"f554fc49-5da6-4c29-b6e9-\
0b03044c207c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ArrayC4NInf", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"InfC4NIterado", "[", "j", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9994271553564453`*^9, 3.999427197379286*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"d5a5086b-acf2-46c1-b52f-e41b2ba61b07"],

Cell[TextData[{
 "The computation below shows that ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["c", 
      RowBox[{"4", "N"}]], "(", "t", ")"}], ">", "0"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "1b5c39a9-a573-432f-baef-c47e2d4388bb"],
 " for every t in [0,1]"
}], "Text",
 CellChangeTimes->{{3.999686494107978*^9, 3.999686496977841*^9}, {
  3.999686566139728*^9, 
  3.99968660790736*^9}},ExpressionUUID->"2fcfdc40-537a-4e87-ab66-\
dae60bbcf750"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Min", "[", "ArrayC4NInf", "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"Min", "[", "ArrayC4NInf", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.999427205361302*^9, 3.999427240855527*^9}},
 CellLabel->
  "In[143]:=",ExpressionUUID->"ebc39ae2-581b-42b3-9658-1401ce0d7c5d"],

Cell[BoxData[
 FractionBox["609033081508891023", "6125000000000000"]], "Output",
 CellChangeTimes->{{3.999427212138191*^9, 3.994321764259362*^9}},
 CellLabel->
  "Out[143]=",ExpressionUUID->"52bd70c1-5645-4058-9571-2eb23aac9b7f"],

Cell[BoxData["99.43397249124752`"], "Output",
 CellChangeTimes->{{3.999427212138191*^9, 3.994321764263741*^9}},
 CellLabel->
  "Out[144]=",ExpressionUUID->"dc9a8950-b578-4ecc-8b8f-2f8741119995"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ArrayC2DSup", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"SupC2DIterado", "[", "j", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.99942727334147*^9, 3.999427297247596*^9}},
 CellLabel->
  "In[145]:=",ExpressionUUID->"9622834b-da73-4aec-afb2-d43a5d9f9b07"],

Cell[TextData[{
 "The computation below shows that ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["c", 
      RowBox[{"2", "D"}]], "(", "t", ")"}], "<", "0"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "958d93e4-8bae-4bc9-804a-1af33b8226e9"],
 " for every t in [0,1]"
}], "Text",
 CellChangeTimes->{{3.999686622879767*^9, 
  3.999686631720477*^9}},ExpressionUUID->"72f0d38c-04e8-4cea-976b-\
6e7b3283882f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Max", "[", "ArrayC2DSup", "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"Max", "[", "ArrayC2DSup", "]"}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.999427289149357*^9, 3.999427307511854*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"a32c0a58-b7b4-4621-a143-192a8814e9a1"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["7565497791", "245000000000"]}]], "Output",
 CellChangeTimes->{{3.9994273079528008`*^9, 3.994321768715667*^9}},
 CellLabel->
  "Out[146]=",ExpressionUUID->"0ab08f2c-aeaa-4d6f-ace3-3c62f7c24338"],

Cell[BoxData[
 RowBox[{"-", "0.030879582820408164`"}]], "Output",
 CellChangeTimes->{{3.9994273079528008`*^9, 3.9943217687191963`*^9}},
 CellLabel->
  "Out[147]=",ExpressionUUID->"881d1cba-d7c4-4964-a399-4853675c5037"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ArrayInfC1NC1D", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"InfC1NC1DIterado", "[", "j", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.999427324553342*^9, 3.999427352958702*^9}},
 CellLabel->
  "In[148]:=",ExpressionUUID->"95329ad5-f144-4f8a-b065-0b814a3ca738"],

Cell[TextData[{
 "The computation below shows that ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["c", 
       RowBox[{"1", "N"}]], "(", "t", ")"}], " ", "-", " ", 
     RowBox[{
      SubscriptBox["c", 
       RowBox[{"1", "D"}]], "(", "t", ")"}]}], ">", "0"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "d4588bc1-cf2b-4805-90f8-5b4e27288e6d"],
 " for every t in [0,1]"
}], "Text",
 CellChangeTimes->{{3.999686640313396*^9, 
  3.999686650933958*^9}},ExpressionUUID->"4c7a532e-499d-4c6d-8339-\
bf99d03a9cde"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Min", "[", "ArrayInfC1NC1D", "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"Min", "[", "ArrayInfC1NC1D", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.999427356047903*^9, 3.999427368916201*^9}},
 CellLabel->
  "In[149]:=",ExpressionUUID->"d5583290-428c-48e5-84ac-bb87a4c8dab0"],

Cell[BoxData[
 FractionBox["11459245721113", "1715000000000"]], "Output",
 CellChangeTimes->{{3.999427369517521*^9, 3.994321772041998*^9}},
 CellLabel->
  "Out[149]=",ExpressionUUID->"b1f3b327-6e5f-4255-b3b1-a4ea82b28d86"],

Cell[BoxData["6.681775930678134`"], "Output",
 CellChangeTimes->{{3.999427369517521*^9, 3.994321772046116*^9}},
 CellLabel->
  "Out[150]=",ExpressionUUID->"3e457898-b6b6-4843-bf95-d1f5658015ff"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ArrayInfC2DC2N", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"InfC2DC2NIterado", "[", "j", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.999427478757588*^9, 3.999427501172472*^9}},
 CellLabel->
  "In[151]:=",ExpressionUUID->"97ce002c-a904-4e94-bdbf-15e6bf2f003e"],

Cell[TextData[{
 "The computation below shows that ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["c", 
       RowBox[{"2", "D"}]], "(", "t", ")"}], " ", "-", " ", 
     RowBox[{
      SubscriptBox["c", 
       RowBox[{"2", "N"}]], "(", "t", ")"}]}], ">", "0"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "cd7a0558-8dec-4a6a-8f36-ac1245843006"],
 " for every t in [0,1]"
}], "Text",
 CellChangeTimes->{{3.999686666557563*^9, 
  3.9996866754252453`*^9}},ExpressionUUID->"efee249a-c41b-4cad-b9e0-\
4f43d4ed38c3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Min", "[", "ArrayInfC2DC2N", "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"Min", "[", "ArrayInfC2DC2N", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.999427512156105*^9, 3.999427527174199*^9}},
 CellLabel->
  "In[152]:=",ExpressionUUID->"fc06e6c3-4e79-4d73-8bc5-767b47bcef45"],

Cell[BoxData[
 FractionBox["78263629987", "2450000000"]], "Output",
 CellChangeTimes->{{3.9994275283897743`*^9, 3.994321775163225*^9}},
 CellLabel->
  "Out[152]=",ExpressionUUID->"30b9649d-433a-4764-a815-27812f138ad0"],

Cell[BoxData["31.94433877020408`"], "Output",
 CellChangeTimes->{{3.9994275283897743`*^9, 3.9943217751665573`*^9}},
 CellLabel->
  "Out[153]=",ExpressionUUID->"3e23dac4-67bb-44fd-b7b8-da38f849aebd"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Lemma 5.24 in [1]", "Chapter",
 CellChangeTimes->{{3.999430764918955*^9, 3.99943079214587*^9}, 
   3.9996868449928207`*^9},ExpressionUUID->"b4be10d0-b5e7-4015-8fcb-\
f66466ad08e7"],

Cell[TextData[{
 "The part of this lemma that depends on the computations of this notebook is \
the one related to proving the non-zero conditions of some residues and \
expressions involving residues.\nWe start proving that\n\n",
 Cell[BoxData[
  FormBox[
   RowBox[{"\t", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox[
         SubscriptBox[
          RowBox[{"(", 
           SuperscriptBox["\[Mu]", "2"], ")"}], "a"], " "], 
        SubscriptBox[
         SubscriptBox[
          RowBox[{"(", 
           SuperscriptBox["\[Mu]", "3"], ")"}], "b"], " "]}], " ", "-", " ", 
       RowBox[{
        SubscriptBox[
         SubscriptBox[
          RowBox[{"(", 
           SuperscriptBox["\[Mu]", "2"], ")"}], "b"], " "], " ", 
        SubscriptBox[
         SubscriptBox[
          RowBox[{"(", 
           SuperscriptBox["\[Mu]", "3"], ")"}], "a"], " "]}]}], "\[NotEqual]",
       " ", "0"}], ",", " "}]}], TraditionalForm]],ExpressionUUID->
  "17c7842d-5a5b-4321-9ade-74126db4b06a"],
 "\n\nfor all t in (0,1]. \n\nFor the precise definitions of the forms \
involved in this expression, see Definition 5.17 and Lemma 5.22 in [1]. After \
factoring out the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["G", "t"], TraditionalForm]],ExpressionUUID->
  "55fb1039-5514-4a39-a05f-e452ea74cd64"],
 " of the residues, we use Proposition A.4 of [1] to write any residue as a \
rational function in ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["a", "t"], ",", " ", 
    SubscriptBox["b", "t"]}], TraditionalForm]],ExpressionUUID->
  "473bf9c9-52d7-47ce-a274-9361b2d8838d"],
 " and ",
 Cell[BoxData[
  FormBox["r", TraditionalForm]],ExpressionUUID->
  "aca4c76e-f9fb-43ec-ba32-acecca744c1e"],
 ". We introduce these expressions below"
}], "Text",
 CellChangeTimes->{{3.999430796319508*^9, 3.999430856525392*^9}, 
   3.9994322251684513`*^9, {3.999432261977084*^9, 3.9994323387943897`*^9}, {
   3.999432437122653*^9, 3.999432584104347*^9}, {3.999433080071395*^9, 
   3.999433098367467*^9}, {3.999433316625268*^9, 3.9994333195854*^9}, {
   3.9995279824738092`*^9, 3.999527997105055*^9}, {3.9996867215222178`*^9, 
   3.9996867776047297`*^9}, {3.999687065250675*^9, 3.999687066109399*^9}, {
   4.000406097100623*^9, 4.000406097583313*^9}, {4.000813244377802*^9, 
   4.0008132754635*^9}, {4.0008133211187773`*^9, 
   4.000813321391201*^9}},ExpressionUUID->"3e40881e-8d8b-4ba4-830a-\
d26e326b309f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Resmu2", "[", 
    RowBox[{"varx_", ",", "vary_", ",", "t_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"t", "^", "2"}], ")"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"varx", " ", "+", " ", "t"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"t", " ", "varx"}], " ", "-", " ", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"varx", "^", "3"}], " ", "-", " ", "varx"}], ")"}]}], " ", 
       ")"}], "/", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"varx", " ", "-", " ", "vary"}], ")"}], "^", "2"}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"varx", " ", "+", " ", 
            RowBox[{"(", 
             RowBox[{"1", "/", "vary"}], ")"}]}], ")"}], "^", "2"}], ")"}], 
        "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"varx", " ", "+", " ", 
            RowBox[{"(", 
             RowBox[{"1", "/", "varx"}], ")"}]}], ")"}], "^", "2"}], ")"}]}], 
       ")"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"varx", "+", "t"}], ")"}]}], ")"}], " ", "+", " ", 
      RowBox[{"(", 
       RowBox[{"t", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"t", "*", "varx"}], " ", "-", " ", "1"}], ")"}]}], ")"}], 
      " ", "+", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", "*", 
           RowBox[{"varx", "^", "2"}]}], " ", "-", " ", "1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"varx", "^", "3"}], " ", "-", " ", "varx"}], ")"}]}], ")"}],
       " ", "-", " ", 
      RowBox[{"(", 
       RowBox[{"2", "/", 
        RowBox[{"(", 
         RowBox[{"varx", " ", "+", " ", 
          RowBox[{"(", 
           RowBox[{"1", "/", "vary"}], ")"}]}], ")"}]}], ")"}], " ", "-", " ", 
      RowBox[{"(", 
       RowBox[{"2", "/", 
        RowBox[{"(", 
         RowBox[{"varx", " ", "+", " ", 
          RowBox[{"(", 
           RowBox[{"1", "/", "varx"}], ")"}]}], ")"}]}], ")"}], " ", "-", " ", 
      RowBox[{"(", 
       RowBox[{"2", "/", 
        RowBox[{"(", 
         RowBox[{"varx", " ", "-", " ", "vary"}], ")"}]}], ")"}]}], ")"}]}]}],
   ";", "\[DoubleDot]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Resmu3", "[", 
    RowBox[{"varx_", ",", "vary_", ",", "t_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"(", 
      RowBox[{"1", "/", 
       RowBox[{"t", "^", "2"}]}], ")"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"varx", " ", "+", " ", "t"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"t", " ", "varx"}], " ", "-", " ", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"varx", "^", "4"}], "+", "1"}], ")"}]}], " ", ")"}], "/", 
      " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"varx", " ", "-", " ", "vary"}], ")"}], "^", "2"}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"varx", " ", "+", " ", 
            RowBox[{"(", 
             RowBox[{"1", "/", "vary"}], ")"}]}], ")"}], "^", "2"}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"varx", " ", "+", " ", 
            RowBox[{"(", 
             RowBox[{"1", "/", "varx"}], ")"}]}], ")"}], "^", "2"}], ")"}]}], 
       ")"}]}], ")"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"varx", "+", "t"}], ")"}]}], ")"}], " ", "+", " ", 
      RowBox[{"(", 
       RowBox[{"t", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"t", "*", "varx"}], " ", "-", " ", "1"}], ")"}]}], ")"}], 
      " ", "+", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", 
          RowBox[{"varx", "^", "3"}]}], " ", ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"varx", "^", "4"}], " ", "+", "1"}], ")"}]}], ")"}], " ", 
      "-", " ", 
      RowBox[{"(", 
       RowBox[{"2", "/", 
        RowBox[{"(", 
         RowBox[{"varx", " ", "+", " ", 
          RowBox[{"(", 
           RowBox[{"1", "/", "vary"}], ")"}]}], ")"}]}], ")"}], " ", "-", " ", 
      RowBox[{"(", 
       RowBox[{"2", "/", 
        RowBox[{"(", 
         RowBox[{"varx", " ", "+", " ", 
          RowBox[{"(", 
           RowBox[{"1", "/", "varx"}], ")"}]}], ")"}]}], ")"}], " ", "-", " ", 
      RowBox[{"(", 
       RowBox[{"2", "/", 
        RowBox[{"(", 
         RowBox[{"varx", " ", "-", " ", "vary"}], ")"}]}], ")"}]}], ")"}]}]}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.99943261000523*^9, 3.9994328113681307`*^9}, {
   3.9994328973314047`*^9, 3.999432968355144*^9}, {3.999433535355633*^9, 
   3.99943354091582*^9}, 4.000137209933199*^9, {4.000139975709083*^9, 
   4.000140037055832*^9}, {4.000140185181196*^9, 4.00014018738899*^9}, {
   4.000140470202161*^9, 4.000140487092492*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"b207ed33-94d6-454e-a0a8-f1ee2ab7bd9e"],

Cell[BoxData["\[DoubleDot]"], "Output",
 CellChangeTimes->{4.000140833376243*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"2e814f63-7d2b-477d-b920-22861a7761bd"]
}, Open  ]],

Cell[TextData[{
 "The functions above represent the residues we want to compute. For \
instance, we have that ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"Resmu2", "[", 
     RowBox[{
      SubscriptBox["a", "t"], ",", 
      SubscriptBox["b", "t"], ",", "t"}], "]"}], "=", 
    SubscriptBox[
     RowBox[{"(", 
      SuperscriptBox["\[Mu]", "2"], ")"}], "a"]}], TraditionalForm]],
  ExpressionUUID->"8780957e-9aa5-497d-a4e5-058c89835427"],
 " and similarly for the other ones. \nNow we factor the expression"
}], "Text",
 CellChangeTimes->{{3.999432975495974*^9, 3.9994331823211203`*^9}, {
  3.999619921510901*^9, 3.9996199226349373`*^9}, {4.000813290237418*^9, 
  4.000813290517013*^9}},ExpressionUUID->"50bcab92-a450-4ee7-9b1c-\
70674db04a10"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Eq1", "[", 
    RowBox[{"varx_", ",", "vary_", ",", "t_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Resmu2", "[", 
      RowBox[{"varx", ",", "vary", ",", "t"}], "]"}], "*", 
     RowBox[{"Resmu3", "[", 
      RowBox[{"vary", ",", "varx", ",", "t"}], "]"}]}], " ", "-", 
    RowBox[{
     RowBox[{"Resmu2", "[", 
      RowBox[{"vary", ",", "varx", ",", "t"}], "]"}], "*", 
     RowBox[{"Resmu3", "[", 
      RowBox[{"varx", ",", "vary", ",", "t"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Factor", "[", 
  RowBox[{"Eq1", "[", 
   RowBox[{"vara", ",", "varb", ",", "t"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9994331882295637`*^9, 3.9994332399832287`*^9}, {
  3.999433304205241*^9, 3.999433356364861*^9}, {3.9994334322592773`*^9, 
  3.9994334623363647`*^9}, {3.9994336094159613`*^9, 3.999433611942273*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"76d0f107-cd6c-4b85-8382-3dd0f68f10c7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"2", " ", 
    SuperscriptBox["vara", "4"], " ", 
    SuperscriptBox["varb", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{"5", " ", "t", " ", "vara"}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["t", "3"], " ", "vara"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["vara", "2"]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["vara", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["vara", "2"]}], "-", 
      RowBox[{"5", " ", "t", " ", 
       SuperscriptBox["vara", "3"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["vara", "3"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["vara", "4"]}], "+", 
      RowBox[{"5", " ", "t", " ", "varb"}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["t", "3"], " ", "varb"}], "+", 
      RowBox[{"4", " ", "vara", " ", "varb"}], "-", 
      RowBox[{"28", " ", 
       SuperscriptBox["t", "2"], " ", "vara", " ", "varb"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["t", "4"], " ", "vara", " ", "varb"}], "-", 
      RowBox[{"26", " ", "t", " ", 
       SuperscriptBox["vara", "2"], " ", "varb"}], "+", 
      RowBox[{"26", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["vara", "2"], " ", "varb"}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["vara", "3"], " ", "varb"}], "+", 
      RowBox[{"28", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["vara", "3"], " ", "varb"}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["vara", "3"], " ", "varb"}], "+", 
      RowBox[{"5", " ", "t", " ", 
       SuperscriptBox["vara", "4"], " ", "varb"}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["vara", "4"], " ", "varb"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["varb", "2"]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["varb", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["varb", "2"]}], "-", 
      RowBox[{"26", " ", "t", " ", "vara", " ", 
       SuperscriptBox["varb", "2"]}], "+", 
      RowBox[{"26", " ", 
       SuperscriptBox["t", "3"], " ", "vara", " ", 
       SuperscriptBox["varb", "2"]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["vara", "2"], " ", 
       SuperscriptBox["varb", "2"]}], "+", 
      RowBox[{"48", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["vara", "2"], " ", 
       SuperscriptBox["varb", "2"]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["vara", "2"], " ", 
       SuperscriptBox["varb", "2"]}], "+", 
      RowBox[{"26", " ", "t", " ", 
       SuperscriptBox["vara", "3"], " ", 
       SuperscriptBox["varb", "2"]}], "-", 
      RowBox[{"26", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["vara", "3"], " ", 
       SuperscriptBox["varb", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["vara", "4"], " ", 
       SuperscriptBox["varb", "2"]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["vara", "4"], " ", 
       SuperscriptBox["varb", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["vara", "4"], " ", 
       SuperscriptBox["varb", "2"]}], "-", 
      RowBox[{"5", " ", "t", " ", 
       SuperscriptBox["varb", "3"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["varb", "3"]}], "-", 
      RowBox[{"4", " ", "vara", " ", 
       SuperscriptBox["varb", "3"]}], "+", 
      RowBox[{"28", " ", 
       SuperscriptBox["t", "2"], " ", "vara", " ", 
       SuperscriptBox["varb", "3"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["t", "4"], " ", "vara", " ", 
       SuperscriptBox["varb", "3"]}], "+", 
      RowBox[{"26", " ", "t", " ", 
       SuperscriptBox["vara", "2"], " ", 
       SuperscriptBox["varb", "3"]}], "-", 
      RowBox[{"26", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["vara", "2"], " ", 
       SuperscriptBox["varb", "3"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["vara", "3"], " ", 
       SuperscriptBox["varb", "3"]}], "-", 
      RowBox[{"28", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["vara", "3"], " ", 
       SuperscriptBox["varb", "3"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["vara", "3"], " ", 
       SuperscriptBox["varb", "3"]}], "-", 
      RowBox[{"5", " ", "t", " ", 
       SuperscriptBox["vara", "4"], " ", 
       SuperscriptBox["varb", "3"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["vara", "4"], " ", 
       SuperscriptBox["varb", "3"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["varb", "4"]}], "+", 
      RowBox[{"5", " ", "t", " ", "vara", " ", 
       SuperscriptBox["varb", "4"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["t", "3"], " ", "vara", " ", 
       SuperscriptBox["varb", "4"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["vara", "2"], " ", 
       SuperscriptBox["varb", "4"]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["vara", "2"], " ", 
       SuperscriptBox["varb", "4"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["vara", "2"], " ", 
       SuperscriptBox["varb", "4"]}], "-", 
      RowBox[{"5", " ", "t", " ", 
       SuperscriptBox["vara", "3"], " ", 
       SuperscriptBox["varb", "4"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["vara", "3"], " ", 
       SuperscriptBox["varb", "4"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["vara", "4"], " ", 
       SuperscriptBox["varb", "4"]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["t", "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["vara", "2"]}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"vara", "-", "varb"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"vara", " ", "varb"}]}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["varb", "2"]}], ")"}], "3"]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.999433357631542*^9, {3.999433435199421*^9, 3.999433463394614*^9}, 
   3.9994335445462112`*^9, 3.9994336121789207`*^9, 3.999619924306079*^9, 
   3.999687108050782*^9, 4.000140841487996*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"c0e94549-b039-417f-890d-f3562fc68f89"]
}, Open  ]],

Cell[TextData[{
 "The last expression factors out a number of terms that are always non-zero, \
since ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["b", "t"], "<", 
    SubscriptBox["a", "t"], "<", "0"}], TraditionalForm]],ExpressionUUID->
  "63a69b44-b190-4584-a332-497b842fc715"],
 " for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"0", "<", "t", "\[LessEqual]", "1"}], TraditionalForm]],
  ExpressionUUID->"b2427627-d491-4953-95e3-3d959a549ef0"],
 ". Thus, we can ignore these terms, and we obtain the following polynomial \
in ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["a", "t"], ",", " ", 
    SubscriptBox["b", "t"], ",", " ", "t"}], TraditionalForm]],ExpressionUUID->
  "6263bf7c-4d88-4e05-b3ca-05232070b3c5"],
 " and ",
 Cell[BoxData[
  FormBox["r", TraditionalForm]],ExpressionUUID->
  "a1ccdcc2-b07a-4808-83b9-756ba2160f7a"],
 ", such that this problem reduces to proving that this expression is non \
zero for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"0", "<", "t", "\[LessEqual]", "1"}], TraditionalForm]],
  ExpressionUUID->"d380d406-89b5-4464-b3e8-049eb97006d7"],
 "."
}], "Text",
 CellChangeTimes->{{3.999433835978766*^9, 3.999433996496496*^9}, {
  4.000813332466898*^9, 
  4.000813348887115*^9}},ExpressionUUID->"8db698e3-628b-4d09-93a8-\
49121fb78255"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Eq1Simply", "[", 
    RowBox[{"vara_", ",", "varb_", ",", "t_"}], "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"t", "^", "2"}]}], "+", 
     RowBox[{"5", " ", "t", " ", "vara"}], "-", 
     RowBox[{"5", " ", 
      RowBox[{"t", "^", "3"}], " ", "vara"}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"vara", "^", "2"}]}], "-", 
     RowBox[{"12", " ", 
      RowBox[{"t", "^", "2"}], " ", 
      RowBox[{"vara", "^", "2"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"t", "^", "4"}], " ", 
      RowBox[{"vara", "^", "2"}]}], "-", 
     RowBox[{"5", " ", "t", " ", 
      RowBox[{"vara", "^", "3"}]}], "+", 
     RowBox[{"5", " ", 
      RowBox[{"t", "^", "3"}], " ", 
      RowBox[{"vara", "^", "3"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"t", "^", "2"}], " ", 
      RowBox[{"vara", "^", "4"}]}], "+", 
     RowBox[{"5", " ", "t", " ", "varb"}], "-", 
     RowBox[{"5", " ", 
      RowBox[{"t", "^", "3"}], " ", "varb"}], "+", 
     RowBox[{"4", " ", "vara", " ", "varb"}], "-", 
     RowBox[{"28", " ", 
      RowBox[{"t", "^", "2"}], " ", "vara", " ", "varb"}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"t", "^", "4"}], " ", "vara", " ", "varb"}], "-", 
     RowBox[{"26", " ", "t", " ", 
      RowBox[{"vara", "^", "2"}], " ", "varb"}], "+", 
     RowBox[{"26", " ", 
      RowBox[{"t", "^", "3"}], " ", 
      RowBox[{"vara", "^", "2"}], " ", "varb"}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"vara", "^", "3"}], " ", "varb"}], "+", 
     RowBox[{"28", " ", 
      RowBox[{"t", "^", "2"}], " ", 
      RowBox[{"vara", "^", "3"}], " ", "varb"}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"t", "^", "4"}], " ", 
      RowBox[{"vara", "^", "3"}], " ", "varb"}], "+", 
     RowBox[{"5", " ", "t", " ", 
      RowBox[{"vara", "^", "4"}], " ", "varb"}], "-", 
     RowBox[{"5", " ", 
      RowBox[{"t", "^", "3"}], " ", 
      RowBox[{"vara", "^", "4"}], " ", "varb"}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"varb", "^", "2"}]}], "-", 
     RowBox[{"12", " ", 
      RowBox[{"t", "^", "2"}], " ", 
      RowBox[{"varb", "^", "2"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"t", "^", "4"}], " ", 
      RowBox[{"varb", "^", "2"}]}], "-", 
     RowBox[{"26", " ", "t", " ", "vara", " ", 
      RowBox[{"varb", "^", "2"}]}], "+", 
     RowBox[{"26", " ", 
      RowBox[{"t", "^", "3"}], " ", "vara", " ", 
      RowBox[{"varb", "^", "2"}]}], "-", 
     RowBox[{"12", " ", 
      RowBox[{"vara", "^", "2"}], " ", 
      RowBox[{"varb", "^", "2"}]}], "+", 
     RowBox[{"48", " ", 
      RowBox[{"t", "^", "2"}], " ", 
      RowBox[{"vara", "^", "2"}], " ", 
      RowBox[{"varb", "^", "2"}]}], "-", 
     RowBox[{"12", " ", 
      RowBox[{"t", "^", "4"}], " ", 
      RowBox[{"vara", "^", "2"}], " ", 
      RowBox[{"varb", "^", "2"}]}], "+", 
     RowBox[{"26", " ", "t", " ", 
      RowBox[{"vara", "^", "3"}], " ", 
      RowBox[{"varb", "^", "2"}]}], "-", 
     RowBox[{"26", " ", 
      RowBox[{"t", "^", "3"}], " ", 
      RowBox[{"vara", "^", "3"}], " ", 
      RowBox[{"varb", "^", "2"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"vara", "^", "4"}], " ", 
      RowBox[{"varb", "^", "2"}]}], "-", 
     RowBox[{"12", " ", 
      RowBox[{"t", "^", "2"}], " ", 
      RowBox[{"vara", "^", "4"}], " ", 
      RowBox[{"varb", "^", "2"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"t", "^", "4"}], " ", 
      RowBox[{"vara", "^", "4"}], " ", 
      RowBox[{"varb", "^", "2"}]}], "-", 
     RowBox[{"5", " ", "t", " ", 
      RowBox[{"varb", "^", "3"}]}], "+", 
     RowBox[{"5", " ", 
      RowBox[{"t", "^", "3"}], " ", 
      RowBox[{"varb", "^", "3"}]}], "-", 
     RowBox[{"4", " ", "vara", " ", 
      RowBox[{"varb", "^", "3"}]}], "+", 
     RowBox[{"28", " ", 
      RowBox[{"t", "^", "2"}], " ", "vara", " ", 
      RowBox[{"varb", "^", "3"}]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"t", "^", "4"}], " ", "vara", " ", 
      RowBox[{"varb", "^", "3"}]}], "+", 
     RowBox[{"26", " ", "t", " ", 
      RowBox[{"vara", "^", "2"}], " ", 
      RowBox[{"varb", "^", "3"}]}], "-", 
     RowBox[{"26", " ", 
      RowBox[{"t", "^", "3"}], " ", 
      RowBox[{"vara", "^", "2"}], " ", 
      RowBox[{"varb", "^", "3"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"vara", "^", "3"}], " ", 
      RowBox[{"varb", "^", "3"}]}], "-", 
     RowBox[{"28", " ", 
      RowBox[{"t", "^", "2"}], " ", 
      RowBox[{"vara", "^", "3"}], " ", 
      RowBox[{"varb", "^", "3"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"t", "^", "4"}], " ", 
      RowBox[{"vara", "^", "3"}], " ", 
      RowBox[{"varb", "^", "3"}]}], "-", 
     RowBox[{"5", " ", "t", " ", 
      RowBox[{"vara", "^", "4"}], " ", 
      RowBox[{"varb", "^", "3"}]}], "+", 
     RowBox[{"5", " ", 
      RowBox[{"t", "^", "3"}], " ", 
      RowBox[{"vara", "^", "4"}], " ", 
      RowBox[{"varb", "^", "3"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"t", "^", "2"}], " ", 
      RowBox[{"varb", "^", "4"}]}], "+", 
     RowBox[{"5", " ", "t", " ", "vara", " ", 
      RowBox[{"varb", "^", "4"}]}], "-", 
     RowBox[{"5", " ", 
      RowBox[{"t", "^", "3"}], " ", "vara", " ", 
      RowBox[{"varb", "^", "4"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"vara", "^", "2"}], " ", 
      RowBox[{"varb", "^", "4"}]}], "-", 
     RowBox[{"12", " ", 
      RowBox[{"t", "^", "2"}], " ", 
      RowBox[{"vara", "^", "2"}], " ", 
      RowBox[{"varb", "^", "4"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"t", "^", "4"}], " ", 
      RowBox[{"vara", "^", "2"}], " ", 
      RowBox[{"varb", "^", "4"}]}], "-", 
     RowBox[{"5", " ", "t", " ", 
      RowBox[{"vara", "^", "3"}], " ", 
      RowBox[{"varb", "^", "4"}]}], "+", 
     RowBox[{"5", " ", 
      RowBox[{"t", "^", "3"}], " ", 
      RowBox[{"vara", "^", "3"}], " ", 
      RowBox[{"varb", "^", "4"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"t", "^", "2"}], " ", 
      RowBox[{"vara", "^", "4"}], " ", 
      RowBox[{"varb", "^", "4"}]}]}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9994340072108517`*^9, 3.9994340580784883`*^9}, 
   3.999620046851749*^9, {4.0001414757114697`*^9, 4.0001414889058027`*^9}, {
   4.000141576601842*^9, 4.000141595411252*^9}, {4.0001416542362127`*^9, 
   4.000141656030006*^9}},ExpressionUUID->"fb880c29-6072-4bbd-9e11-\
ef56f73bab5e"],

Cell["\<\
Now, we proceed to prove that the expression above is positive in the \
aforementioned interval using the strategy in Appendix D of [1], as we used \
in the case of the period integrals.\
\>", "Text",
 CellChangeTimes->{{3.999434115337388*^9, 3.9994341388076067`*^9}, {
  3.999434897470433*^9, 3.999434927478621*^9}, {3.9996213385319777`*^9, 
  3.999621341115753*^9}, {3.999687128256928*^9, 
  3.999687128541234*^9}},ExpressionUUID->"486ce79d-01ea-47b1-bc53-\
3672bceee091"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ResmuPoly", " ", "=", " ", 
    RowBox[{"Eq1Simply", "[", 
     RowBox[{
      RowBox[{"-", "varma"}], ",", 
      RowBox[{"-", "varmb"}], ",", "t"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ResmuInf", "[", 
    RowBox[{
    "varmainf_", ",", "varmasup_", ",", "varmbinf_", ",", "varmbsup_", ",", 
     "vartinf_", ",", "vartsup_"}], "]"}], ":=", 
   RowBox[{"Total", "@", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"With", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"coeff", "=", 
           RowBox[{"#", "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"varma", "\[Rule]", "1"}], ",", 
              RowBox[{"varmb", "\[Rule]", "1"}], ",", 
              RowBox[{"t", "\[Rule]", "1"}]}], "}"}]}]}], "}"}], ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"coeff", "<", "0"}], ",", 
           RowBox[{"coeff", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"#", "/", "coeff"}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"varma", "\[Rule]", "varmasup"}], ",", 
                RowBox[{"varmb", "\[Rule]", "varmbsup"}], ",", 
                RowBox[{"t", "\[Rule]", "vartsup"}]}], "}"}]}], ")"}]}], ",", 
           
           RowBox[{"coeff", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"#", "/", "coeff"}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"varma", "\[Rule]", "varmainf"}], ",", 
                RowBox[{"varmb", "\[Rule]", "varmbinf"}], ",", 
                RowBox[{"t", "\[Rule]", "vartinf"}]}], "}"}]}], ")"}]}]}], 
          "]"}]}], "]"}], "&"}], ",", 
      RowBox[{"List", "@@", 
       RowBox[{"Expand", "[", "ResmuPoly", "]"}]}]}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.999434950846463*^9, 3.999435041931159*^9}, {
  3.999621356132434*^9, 3.999621373397325*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"fddd3729-1cd8-49ca-a722-f525b6ba8738"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "discretization", " ", "choose", " ", "the", " ", "number", " ", "of", " ",
     "subdivision", " ", "on", " ", "any", " ", "box"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"discretization", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "the", " ", "total", " ", "number", " ", "of", " ", "subdivisions", " ", 
     "of", " ", "the", " ", 
     RowBox[{"interval", " ", "[", 
      RowBox[{"0", ",", "1"}], "]"}], " ", "would", " ", "be", " ", "then", 
     " ", "boxes", " ", "times", " ", "discretization"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"n", "=", 
     RowBox[{"boxes", "*", "discretization"}]}], ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
    "on", " ", "any", " ", "subdivision", " ", "we", " ", "have", " ", "this",
      " ", "bounds", " ", "for", " ", "t"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"tinf", "[", "j_", "]"}], ":=", 
     RowBox[{"j", "/", "n"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"tsup", "[", "j_", "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"j", "+", "1"}], ")"}], "/", "n"}]}], ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
    "then", " ", "we", " ", "define", " ", "the", " ", "function", " ", 
     "totally", " ", "discretized"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"IteradoResmu", "[", 
      RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
     RowBox[{"ResmuInf", "[", 
      RowBox[{
       RowBox[{"Aproxmaiinf", "[", 
        RowBox[{"i", ",", 
         RowBox[{"tinf", "[", "j", "]"}], ",", 
         RowBox[{"tsup", "[", "j", "]"}]}], "]"}], ",", 
       RowBox[{"Aproxmaisup", "[", 
        RowBox[{"i", ",", 
         RowBox[{"tinf", "[", "j", "]"}], ",", 
         RowBox[{"tsup", "[", "j", "]"}]}], "]"}], ",", 
       RowBox[{"Aproxmbiinf", "[", 
        RowBox[{"i", ",", 
         RowBox[{"tinf", "[", "j", "]"}], ",", 
         RowBox[{"tsup", "[", "j", "]"}]}], "]"}], ",", 
       RowBox[{"Aproxmbisup", "[", 
        RowBox[{"i", ",", 
         RowBox[{"tinf", "[", "j", "]"}], ",", 
         RowBox[{"tsup", "[", "j", "]"}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"tinf", "[", "j", "]"}], ",", 
       RowBox[{"tsup", "[", "j", "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.999435112759787*^9, 3.9994351170817013`*^9}, {
  3.999687143051072*^9, 3.999687146298752*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"72b89b30-a9dd-45c4-82c0-f1ab087029bb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ArrayResmu", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"IteradoResmu", "[", 
      RowBox[{"i", ",", "j"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", 
       RowBox[{"boxes", "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"i", "*", "discretization"}], ",", 
       RowBox[{
        RowBox[{"i", "*", "discretization"}], "+", "discretization"}]}], 
      "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.999435100643634*^9, 3.999435160880083*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"bc1c5d01-365a-45c2-95db-2a8a5afd4619"],

Cell[TextData[{
 "The computation below verifies ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox[
       SubscriptBox[
        RowBox[{"(", 
         SuperscriptBox["\[Mu]", "2"], ")"}], "a"], " "], 
      SubscriptBox[
       SubscriptBox[
        RowBox[{"(", 
         SuperscriptBox["\[Mu]", "3"], ")"}], "b"], " "]}], " ", "-", " ", 
     RowBox[{
      SubscriptBox[
       SubscriptBox[
        RowBox[{"(", 
         SuperscriptBox["\[Mu]", "2"], ")"}], "b"], " "], " ", 
      SubscriptBox[
       SubscriptBox[
        RowBox[{"(", 
         SuperscriptBox["\[Mu]", "3"], ")"}], "a"], " "]}]}], "\[NotEqual]", 
    " ", "0"}], TraditionalForm]],ExpressionUUID->
  "b744bbae-0500-4d52-a9a9-a3aa76579e28"],
 " for every t in (0,1]"
}], "Text",
 CellChangeTimes->{{3.999687192831334*^9, 3.999687239885126*^9}, {
  4.0004061259061613`*^9, 
  4.00040612624984*^9}},ExpressionUUID->"e32a3096-0d8c-4907-9505-\
de8a021b22f7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Min", "[", "ArrayResmu", "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"Min", "[", "ArrayResmu", "]"}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.999435162543343*^9, 3.99943517752976*^9}, {
  3.9996213828935213`*^9, 3.999621387032391*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"a04e2301-6f11-40b9-b26a-95f79996be75"],

Cell[BoxData[
 FractionBox["67203440650067920998558154962011", 
  "3167159070065844112241057280000"]], "Output",
 CellChangeTimes->{3.9994351778159246`*^9, 3.999621387766129*^9, 
  3.9996871744258547`*^9},
 CellLabel->
  "Out[117]=",ExpressionUUID->"333265f9-1326-43df-8033-2301309327b6"],

Cell[BoxData["21.218839711979097`"], "Output",
 CellChangeTimes->{3.9994351778159246`*^9, 3.999621387766129*^9, 
  3.9996871744279737`*^9},
 CellLabel->
  "Out[118]=",ExpressionUUID->"e0ba4ac3-f56e-42bb-a5e4-c897cafd116c"]
}, Open  ]],

Cell[TextData[{
 "Now we handle all other non-zero residue conditions\n\n\t",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[Nu]", "2"], ")"}], "a"], "\[NotEqual]", "0"}], ",", 
    " ", 
    RowBox[{
     SubscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[Nu]", "2"], ")"}], "b"], "\[NotEqual]", "0"}], ",", 
    " ", 
    RowBox[{
     SubscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[Lambda]", "2"], ")"}], "a"], "\[NotEqual]", "0"}], 
    ",", " ", 
    RowBox[{
     SubscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[Lambda]", "2"], ")"}], "b"], "\[NotEqual]", "0"}], 
    ",", " ", 
    RowBox[{
     SubscriptBox["\[Kappa]", "a"], "\[NotEqual]", "0"}], ",", " ", 
    RowBox[{
     SubscriptBox["\[Kappa]", "b"], "\[NotEqual]", "0"}]}], TraditionalForm]],
  ExpressionUUID->"d3b49f26-4d02-4786-9aa6-fd779ab9fd19"],
 "\n\nfor which we follow exactly the same strategy as before. So we omit \
some details"
}], "Text",
 CellChangeTimes->{{3.999435258361161*^9, 3.999435489795228*^9}, 
   3.99943552200336*^9, {3.999435682174233*^9, 3.999435683058337*^9}, {
   4.000813399685392*^9, 
   4.000813407299062*^9}},ExpressionUUID->"94a563a5-0eda-4d0d-9ddd-\
9407013cba53"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Resnu", "[", 
    RowBox[{"varx_", ",", "vary_", ",", "t_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"t", "^", "2"}], ")"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"varx", " ", "+", " ", "t"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"t", " ", "varx"}], " ", "-", " ", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"varx", "^", "4"}], " ", "-", " ", 
          RowBox[{"varx", "^", "3"}], " ", "-", " ", "varx", " ", "-", " ", 
          "1"}], ")"}]}], " ", ")"}], "/", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"varx", " ", "-", " ", "vary"}], ")"}], "^", "2"}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"varx", " ", "+", " ", 
            RowBox[{"(", 
             RowBox[{"1", "/", "vary"}], ")"}]}], ")"}], "^", "2"}], ")"}], 
        "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"varx", " ", "+", " ", 
            RowBox[{"(", 
             RowBox[{"1", "/", "varx"}], ")"}]}], ")"}], "^", "2"}], ")"}]}], 
       ")"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"varx", "+", "t"}], ")"}]}], ")"}], " ", "+", " ", 
      RowBox[{"(", 
       RowBox[{"t", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"t", "*", "varx"}], " ", "-", " ", "1"}], ")"}]}], ")"}], 
      " ", "+", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", "*", 
           RowBox[{"varx", "^", "3"}]}], " ", "-", " ", 
          RowBox[{"3", " ", 
           RowBox[{"varx", "^", "2"}]}], " ", "-", " ", "1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"varx", "^", "4"}], " ", "-", " ", 
          RowBox[{"varx", "^", "3"}], " ", "-", " ", "varx", " ", "-", " ", 
          "1"}], ")"}]}], ")"}], " ", "-", " ", 
      RowBox[{"(", 
       RowBox[{"2", "/", 
        RowBox[{"(", 
         RowBox[{"varx", " ", "+", " ", 
          RowBox[{"(", 
           RowBox[{"1", "/", "vary"}], ")"}]}], ")"}]}], ")"}], " ", "-", " ", 
      RowBox[{"(", 
       RowBox[{"2", "/", 
        RowBox[{"(", 
         RowBox[{"varx", " ", "+", " ", 
          RowBox[{"(", 
           RowBox[{"1", "/", "varx"}], ")"}]}], ")"}]}], ")"}], " ", "-", " ", 
      RowBox[{"(", 
       RowBox[{"2", "/", 
        RowBox[{"(", 
         RowBox[{"varx", " ", "-", " ", "vary"}], ")"}]}], ")"}]}], ")"}]}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.999435540992564*^9, 3.999435571583302*^9}, {
   3.999435610007262*^9, 3.999435657599072*^9}, 3.999435771880355*^9, {
   4.00014202443725*^9, 4.000142058463421*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"7383149f-5d81-490e-b3af-bd49a5f8c744"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Factor", "[", 
  RowBox[{"Resnu", "[", 
   RowBox[{"vara", ",", "varb", ",", "t"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9994358871343737`*^9, 3.999435950763892*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"d9860c4e-7cfd-4c1d-80e4-0925b7adc56c"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox["t", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"vara", "-", "varb"}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"vara", " ", "varb"}]}], ")"}], "3"]}]], 
   RowBox[{
    SuperscriptBox["vara", "2"], " ", 
    SuperscriptBox["varb", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "t"}], "+", "vara", "+", 
      RowBox[{"t", " ", "vara"}], "-", 
      RowBox[{
       SuperscriptBox["t", "2"], " ", "vara"}], "-", 
      RowBox[{"2", " ", "t", " ", 
       SuperscriptBox["vara", "2"]}], "+", "varb", "+", 
      RowBox[{"t", " ", "varb"}], "-", 
      RowBox[{
       SuperscriptBox["t", "2"], " ", "varb"}], "+", 
      RowBox[{"2", " ", "vara", " ", "varb"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["t", "2"], " ", "vara", " ", "varb"}], "-", 
      RowBox[{
       SuperscriptBox["vara", "2"], " ", "varb"}], "-", 
      RowBox[{"t", " ", 
       SuperscriptBox["vara", "2"], " ", "varb"}], "+", 
      RowBox[{
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["vara", "2"], " ", "varb"}], "-", 
      RowBox[{"2", " ", "t", " ", 
       SuperscriptBox["varb", "2"]}], "-", 
      RowBox[{"vara", " ", 
       SuperscriptBox["varb", "2"]}], "-", 
      RowBox[{"t", " ", "vara", " ", 
       SuperscriptBox["varb", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["t", "2"], " ", "vara", " ", 
       SuperscriptBox["varb", "2"]}], "+", 
      RowBox[{"2", " ", "t", " ", 
       SuperscriptBox["vara", "2"], " ", 
       SuperscriptBox["varb", "2"]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{{3.999435929578483*^9, 3.999435951101898*^9}, 
   3.999687251964038*^9, 4.000142416287483*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"082cef2b-c863-401c-b799-7cbc541e69d1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Eqnu", "[", 
    RowBox[{"vara_", ",", "varb_", ",", "t_"}], "]"}], ":=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "t"}], "+", "vara", "+", 
      RowBox[{"t", " ", "vara"}], "-", 
      RowBox[{
       RowBox[{"t", "^", "2"}], " ", "vara"}], "-", 
      RowBox[{"2", " ", "t", " ", 
       RowBox[{"vara", "^", "2"}]}], "+", "varb", "+", 
      RowBox[{"t", " ", "varb"}], "-", 
      RowBox[{
       RowBox[{"t", "^", "2"}], " ", "varb"}], "+", 
      RowBox[{"2", " ", "vara", " ", "varb"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"t", "^", "2"}], " ", "vara", " ", "varb"}], "-", 
      RowBox[{
       RowBox[{"vara", "^", "2"}], " ", "varb"}], "-", 
      RowBox[{"t", " ", 
       RowBox[{"vara", "^", "2"}], " ", "varb"}], "+", 
      RowBox[{
       RowBox[{"t", "^", "2"}], " ", 
       RowBox[{"vara", "^", "2"}], " ", "varb"}], "-", 
      RowBox[{"2", " ", "t", " ", 
       RowBox[{"varb", "^", "2"}]}], "-", 
      RowBox[{"vara", " ", 
       RowBox[{"varb", "^", "2"}]}], "-", 
      RowBox[{"t", " ", "vara", " ", 
       RowBox[{"varb", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"t", "^", "2"}], " ", "vara", " ", 
       RowBox[{"varb", "^", "2"}]}], "+", 
      RowBox[{"2", " ", "t", " ", 
       RowBox[{"vara", "^", "2"}], " ", 
       RowBox[{"varb", "^", "2"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.999435964817607*^9, 3.999435990645406*^9}, 
   3.999436079966866*^9, {4.000142425214747*^9, 4.000142485878853*^9}, {
   4.000142527119484*^9, 4.000142527319669*^9}, 
   4.0001425841201*^9},ExpressionUUID->"39e4d13c-094e-40ca-866d-a9968d2018e7"],

Cell[TextData[{
 "Observe the expression we want to prove is non-zero is symmetric in ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["a", "t"], TraditionalForm]],ExpressionUUID->
  "cc9c6794-ed34-409c-a6ac-cecfcedc7a32"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["b", "t"], TraditionalForm]],ExpressionUUID->
  "558af349-7e8d-4e65-ac54-50375d575992"],
 "."
}], "Text",
 CellChangeTimes->{{3.9994360923992453`*^9, 3.9994361705101223`*^9}, {
  3.9996873103366127`*^9, 
  3.999687377382742*^9}},ExpressionUUID->"34ab4c48-5283-4520-a18d-\
f79a8bb27aa1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Eqnu", "[", 
   RowBox[{"vara", ",", "varb", ",", "t"}], "]"}], " ", "-", " ", 
  RowBox[{"Eqnu", "[", 
   RowBox[{"varb", ",", "vara", ",", "t"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9994360625410213`*^9, 3.9994360877966833`*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"3b99ad17-5a7a-4d7e-b0e4-09d1461247c4"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.99943607577395*^9, 3.999436088143211*^9}, {
  3.9996872676125917`*^9, 3.9996872864094963`*^9}},
 CellLabel->
  "Out[123]=",ExpressionUUID->"2a4e8c0c-dea7-49cb-9bf9-5492e1fc33df"]
}, Open  ]],

Cell[TextData[{
 " This means that if we prove ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     RowBox[{"(", 
      SuperscriptBox["\[Nu]", "2"], ")"}], "a"], "\[NotEqual]", "0"}], 
   TraditionalForm]],ExpressionUUID->"c0f3ddd3-3f7c-46c5-a037-d8d45476b94d"],
 " then ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     RowBox[{"(", 
      SuperscriptBox["\[Nu]", "2"], ")"}], "b"], "\[NotEqual]", "0"}], 
   TraditionalForm]],ExpressionUUID->"3011def5-5a5d-466e-bd52-f8761c21b37f"],
 " also follows"
}], "Text",
 CellChangeTimes->{
  3.9994361820496283`*^9},ExpressionUUID->"d5ebef19-7e13-4801-87d5-\
db6122cc234e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ResmuPoly", " ", "=", " ", 
    RowBox[{"Eqnu", "[", 
     RowBox[{
      RowBox[{"-", "varma"}], ",", 
      RowBox[{"-", "varmb"}], ",", "t"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ResnuInf", "[", 
    RowBox[{
    "varmainf_", ",", "varmasup_", ",", "varmbinf_", ",", "varmbsup_", ",", 
     "vartinf_", ",", "vartsup_"}], "]"}], ":=", 
   RowBox[{"Total", "@", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"With", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"coeff", "=", 
           RowBox[{"#", "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"varma", "\[Rule]", "1"}], ",", 
              RowBox[{"varmb", "\[Rule]", "1"}], ",", 
              RowBox[{"t", "\[Rule]", "1"}]}], "}"}]}]}], "}"}], ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"coeff", "<", "0"}], ",", 
           RowBox[{"coeff", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"#", "/", "coeff"}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"varma", "\[Rule]", "varmasup"}], ",", 
                RowBox[{"varmb", "\[Rule]", "varmbsup"}], ",", 
                RowBox[{"t", "\[Rule]", "vartsup"}]}], "}"}]}], ")"}]}], ",", 
           
           RowBox[{"coeff", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"#", "/", "coeff"}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"varma", "\[Rule]", "varmainf"}], ",", 
                RowBox[{"varmb", "\[Rule]", "varmbinf"}], ",", 
                RowBox[{"t", "\[Rule]", "vartinf"}]}], "}"}]}], ")"}]}]}], 
          "]"}]}], "]"}], "&"}], ",", 
      RowBox[{"List", "@@", 
       RowBox[{"Expand", "[", "ResmuPoly", "]"}]}]}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.999436192278981*^9, 3.999436286419084*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"2e40a4f5-43df-4dac-94e6-c42aa5465b95"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "discretization", " ", "choose", " ", "the", " ", "number", " ", "of", " ",
     "subdivision", " ", "on", " ", "any", " ", "box"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"discretization", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "the", " ", "total", " ", "number", " ", "of", " ", "subdivisions", " ", 
     "of", " ", "the", " ", 
     RowBox[{"interval", " ", "[", 
      RowBox[{"0", ",", "1"}], "]"}], " ", "would", " ", "be", " ", "then", 
     " ", "boxes", " ", "times", " ", "discretization"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"n", "=", 
     RowBox[{"boxes", "*", "discretization"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "on", " ", "any", " ", "subdivision", " ", "we", " ", "have", " ", "this",
      " ", "bounds", " ", "for", " ", "t"}], "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"tinf", "[", "j_", "]"}], ":=", 
     RowBox[{"j", "/", "n"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"tsup", "[", "j_", "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"j", "+", "1"}], ")"}], "/", "n"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "then", " ", "we", " ", "define", " ", "the", " ", "function", " ", 
     "totally", " ", "discretized"}], "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"IteradoResnu", "[", 
      RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
     RowBox[{"ResnuInf", "[", 
      RowBox[{
       RowBox[{"Aproxmaiinf", "[", 
        RowBox[{"i", ",", 
         RowBox[{"tinf", "[", "j", "]"}], ",", 
         RowBox[{"tsup", "[", "j", "]"}]}], "]"}], ",", 
       RowBox[{"Aproxmaisup", "[", 
        RowBox[{"i", ",", 
         RowBox[{"tinf", "[", "j", "]"}], ",", 
         RowBox[{"tsup", "[", "j", "]"}]}], "]"}], ",", 
       RowBox[{"Aproxmbiinf", "[", 
        RowBox[{"i", ",", 
         RowBox[{"tinf", "[", "j", "]"}], ",", 
         RowBox[{"tsup", "[", "j", "]"}]}], "]"}], ",", 
       RowBox[{"Aproxmbisup", "[", 
        RowBox[{"i", ",", 
         RowBox[{"tinf", "[", "j", "]"}], ",", 
         RowBox[{"tsup", "[", "j", "]"}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"tinf", "[", "j", "]"}], ",", 
       RowBox[{"tsup", "[", "j", "]"}]}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.9994362286732273`*^9, 3.999436240215569*^9}, {
  3.999436340228654*^9, 3.9994363415335827`*^9}, {3.999687398304462*^9, 
  3.99968740193291*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"a1698314-012a-4e04-a6b6-2b180599b392"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ArrayResnu", " ", "=", "  ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"IteradoResnu", "[", 
      RowBox[{"i", ",", "j"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", 
       RowBox[{"boxes", "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"i", "*", "discretization"}], ",", 
       RowBox[{
        RowBox[{"i", "*", "discretization"}], "+", "discretization"}]}], 
      "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.999436353730399*^9, 3.999436373102442*^9}},
 CellLabel->
  "In[131]:=",ExpressionUUID->"f5e59c23-4d19-40b5-a7cc-f3ed2986e8b9"],

Cell[TextData[{
 "The computation below shows that ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     RowBox[{"(", 
      SuperscriptBox["\[Nu]", "2"], ")"}], "a"], "\[NotEqual]", "0"}], 
   TraditionalForm]],ExpressionUUID->"0328657b-bb23-43c3-9467-bea62d2663c8"],
 ", and as a consequence we also have ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     RowBox[{"(", 
      SuperscriptBox["\[Nu]", "2"], ")"}], "b"], "\[NotEqual]", "0"}], 
   TraditionalForm]],ExpressionUUID->"c64e2ab9-3db5-4944-b94b-82d8bd95422d"]
}], "Text",
 CellChangeTimes->{{3.999687441017233*^9, 
  3.999687465199726*^9}},ExpressionUUID->"50f7eb53-bd46-4729-8fd3-\
8c11a8b8d620"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Min", "[", "ArrayResnu", "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"Min", "[", "ArrayResnu", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.999436378402278*^9, 3.999436392800377*^9}},
 CellLabel->
  "In[132]:=",ExpressionUUID->"2ce15033-9a4a-44db-a44c-0253c0a92722"],

Cell[BoxData[
 FractionBox["2189593549088021", "684988139401600"]], "Output",
 CellChangeTimes->{3.999436393374357*^9, 3.999687471571289*^9},
 CellLabel->
  "Out[132]=",ExpressionUUID->"80b3598b-81a5-4651-9b04-89bda05fd7cb"],

Cell[BoxData["3.196542280280695`"], "Output",
 CellChangeTimes->{3.999436393374357*^9, 3.999687471576511*^9},
 CellLabel->
  "Out[133]=",ExpressionUUID->"25695065-87c9-4a4e-82f0-770b3c5349a7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Residuekappa", "[", 
    RowBox[{"varx_", ",", "vary_", ",", "varS_", ",", "t_"}], "]"}], ":=", 
   " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"t", "^", "2"}], ")"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"t", " ", "varx"}], "-", "1"}], ")"}], "^", "2"}], ")"}], 
        
        RowBox[{"(", 
         RowBox[{"varx", " ", "+", " ", "varS"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"varx", "^", "2"}], "  ", "+", "varx", " ", "-", " ", "1"}],
          ")"}]}], " ", ")"}], "/", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"varx", " ", "-", " ", "vary"}], ")"}], "^", "2"}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"varx", " ", "+", " ", 
            RowBox[{"(", 
             RowBox[{"1", "/", "vary"}], ")"}]}], ")"}], "^", "2"}], ")"}], 
        "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"varx", " ", "+", " ", 
            RowBox[{"(", 
             RowBox[{"1", "/", "varx"}], ")"}]}], ")"}], "^", "2"}], ")"}]}], 
       ")"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", 
        RowBox[{"t", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"t", " ", "varx"}], "-", "1"}], ")"}]}]}], ")"}], " ", "+",
       " ", 
      RowBox[{"(", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"varx", " ", "+", "varS"}], ")"}]}], ")"}], " ", "+", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "*", "varx"}], " ", "+", " ", "1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"varx", "^", "2"}], "+", "varx", "-", "1"}], ")"}]}], ")"}],
       " ", "-", " ", 
      RowBox[{"(", 
       RowBox[{"2", "/", 
        RowBox[{"(", 
         RowBox[{"varx", " ", "+", " ", 
          RowBox[{"(", 
           RowBox[{"1", "/", "vary"}], ")"}]}], ")"}]}], ")"}], " ", "-", " ", 
      RowBox[{"(", 
       RowBox[{"2", "/", 
        RowBox[{"(", 
         RowBox[{"varx", " ", "+", " ", 
          RowBox[{"(", 
           RowBox[{"1", "/", "varx"}], ")"}]}], ")"}]}], ")"}], " ", "-", " ", 
      RowBox[{"(", 
       RowBox[{"2", "/", 
        RowBox[{"(", 
         RowBox[{"varx", " ", "-", " ", "vary"}], ")"}]}], ")"}]}], ")"}]}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.999436436297203*^9, 3.999436513711053*^9}, {
   3.99943656798461*^9, 3.999436623310574*^9}, 3.999958410622006*^9, {
   4.000143070316256*^9, 4.000143083873582*^9}, {4.00014322561539*^9, 
   4.000143275797742*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"a93c50de-2c01-4e10-a48d-675e367ac3ef"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Factor", "[", 
  RowBox[{"Residuekappa", "[", 
   RowBox[{"varx", ",", "vary", ",", "varS", ",", "t"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.999436665306642*^9, 3.999436675756699*^9}, {
  3.9994367956291323`*^9, 3.9994367990136547`*^9}, {4.000143712728969*^9, 
  4.000143716916706*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"bb9c73fa-ed09-4212-956a-1d516158eee2"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["varx", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"t", " ", "varx"}]}], ")"}], " ", 
      SuperscriptBox["vary", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "varS"}], "+", "varx", "-", 
        RowBox[{"varS", " ", "varx"}], "+", 
        RowBox[{"t", " ", 
         SuperscriptBox["varx", "2"]}], "+", 
        RowBox[{"4", " ", "varS", " ", 
         SuperscriptBox["varx", "2"]}], "-", 
        RowBox[{"t", " ", "varS", " ", 
         SuperscriptBox["varx", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["varx", "3"]}], "-", 
        RowBox[{"2", " ", "t", " ", 
         SuperscriptBox["varx", "3"]}], "-", 
        RowBox[{"3", " ", "varS", " ", 
         SuperscriptBox["varx", "3"]}], "-", 
        RowBox[{"4", " ", "t", " ", "varS", " ", 
         SuperscriptBox["varx", "3"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["varx", "4"]}], "-", 
        RowBox[{"4", " ", "t", " ", 
         SuperscriptBox["varx", "4"]}], "-", 
        RowBox[{"2", " ", "varS", " ", 
         SuperscriptBox["varx", "4"]}], "+", 
        RowBox[{"t", " ", "varS", " ", 
         SuperscriptBox["varx", "4"]}], "-", 
        SuperscriptBox["varx", "5"], "-", 
        RowBox[{"t", " ", 
         SuperscriptBox["varx", "6"]}], "+", "vary", "-", 
        RowBox[{"varS", " ", "vary"}], "-", 
        RowBox[{"2", " ", "t", " ", "varS", " ", "vary"}], "-", 
        RowBox[{"2", " ", "varx", " ", "vary"}], "-", 
        RowBox[{"3", " ", "t", " ", "varx", " ", "vary"}], "+", 
        RowBox[{"3", " ", "t", " ", "varS", " ", "varx", " ", "vary"}], "-", 
        RowBox[{
         SuperscriptBox["varx", "2"], " ", "vary"}], "+", 
        RowBox[{"4", " ", "t", " ", 
         SuperscriptBox["varx", "2"], " ", "vary"}], "-", 
        RowBox[{"2", " ", "varS", " ", 
         SuperscriptBox["varx", "2"], " ", "vary"}], "+", 
        RowBox[{"2", " ", "t", " ", "varS", " ", 
         SuperscriptBox["varx", "2"], " ", "vary"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["varx", "3"], " ", "vary"}], "+", 
        RowBox[{"3", " ", "t", " ", 
         SuperscriptBox["varx", "3"], " ", "vary"}], "+", 
        RowBox[{"4", " ", "varS", " ", 
         SuperscriptBox["varx", "3"], " ", "vary"}], "+", 
        RowBox[{"2", " ", "t", " ", "varS", " ", 
         SuperscriptBox["varx", "3"], " ", "vary"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["varx", "4"], " ", "vary"}], "+", 
        RowBox[{"2", " ", "t", " ", 
         SuperscriptBox["varx", "4"], " ", "vary"}], "-", 
        RowBox[{"5", " ", "varS", " ", 
         SuperscriptBox["varx", "4"], " ", "vary"}], "-", 
        RowBox[{"2", " ", "t", " ", "varS", " ", 
         SuperscriptBox["varx", "4"], " ", "vary"}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["varx", "5"], " ", "vary"}], "-", 
        RowBox[{"t", " ", 
         SuperscriptBox["varx", "5"], " ", "vary"}], "-", 
        RowBox[{"4", " ", "varS", " ", 
         SuperscriptBox["varx", "5"], " ", "vary"}], "+", 
        RowBox[{"3", " ", "t", " ", "varS", " ", 
         SuperscriptBox["varx", "5"], " ", "vary"}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["varx", "6"], " ", "vary"}], "+", 
        RowBox[{"2", " ", "t", " ", 
         SuperscriptBox["varx", "6"], " ", "vary"}], "+", 
        RowBox[{"2", " ", "t", " ", "varS", " ", 
         SuperscriptBox["varx", "6"], " ", "vary"}], "+", 
        RowBox[{"t", " ", 
         SuperscriptBox["varx", "7"], " ", "vary"}], "-", 
        RowBox[{"2", " ", "varS", " ", 
         SuperscriptBox["vary", "2"]}], "-", 
        RowBox[{"varx", " ", 
         SuperscriptBox["vary", "2"]}], "+", 
        RowBox[{"varS", " ", "varx", " ", 
         SuperscriptBox["vary", "2"]}], "-", 
        RowBox[{"t", " ", 
         SuperscriptBox["varx", "2"], " ", 
         SuperscriptBox["vary", "2"]}], "-", 
        RowBox[{"4", " ", "varS", " ", 
         SuperscriptBox["varx", "2"], " ", 
         SuperscriptBox["vary", "2"]}], "+", 
        RowBox[{"t", " ", "varS", " ", 
         SuperscriptBox["varx", "2"], " ", 
         SuperscriptBox["vary", "2"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["varx", "3"], " ", 
         SuperscriptBox["vary", "2"]}], "+", 
        RowBox[{"2", " ", "t", " ", 
         SuperscriptBox["varx", "3"], " ", 
         SuperscriptBox["vary", "2"]}], "+", 
        RowBox[{"3", " ", "varS", " ", 
         SuperscriptBox["varx", "3"], " ", 
         SuperscriptBox["vary", "2"]}], "+", 
        RowBox[{"4", " ", "t", " ", "varS", " ", 
         SuperscriptBox["varx", "3"], " ", 
         SuperscriptBox["vary", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["varx", "4"], " ", 
         SuperscriptBox["vary", "2"]}], "+", 
        RowBox[{"4", " ", "t", " ", 
         SuperscriptBox["varx", "4"], " ", 
         SuperscriptBox["vary", "2"]}], "+", 
        RowBox[{"2", " ", "varS", " ", 
         SuperscriptBox["varx", "4"], " ", 
         SuperscriptBox["vary", "2"]}], "-", 
        RowBox[{"t", " ", "varS", " ", 
         SuperscriptBox["varx", "4"], " ", 
         SuperscriptBox["vary", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["varx", "5"], " ", 
         SuperscriptBox["vary", "2"]}], "+", 
        RowBox[{"t", " ", 
         SuperscriptBox["varx", "6"], " ", 
         SuperscriptBox["vary", "2"]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["varx", "2"]}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"varx", "-", "vary"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"varx", " ", "vary"}]}], ")"}], "3"]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.999436676476364*^9, 3.999436799340168*^9, 
  3.999687505092286*^9, 3.9999584767716208`*^9, 3.999966568876876*^9, 
  4.000143864056973*^9},
 CellLabel->"Out[86]=",ExpressionUUID->"cff92397-ee99-4faa-acc1-f7bb317e3d4f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Equationkappa", "[", 
    RowBox[{"varx_", ",", "vary_", ",", "varS_", ",", "t_"}], "]"}], ":=", 
   RowBox[{"-", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "varS"}], "+", "varx", "-", 
      RowBox[{"varS", " ", "varx"}], "+", 
      RowBox[{"t", " ", 
       RowBox[{"varx", "^", "2"}]}], "+", 
      RowBox[{"4", " ", "varS", " ", 
       RowBox[{"varx", "^", "2"}]}], "-", 
      RowBox[{"t", " ", "varS", " ", 
       RowBox[{"varx", "^", "2"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"varx", "^", "3"}]}], "-", 
      RowBox[{"2", " ", "t", " ", 
       RowBox[{"varx", "^", "3"}]}], "-", 
      RowBox[{"3", " ", "varS", " ", 
       RowBox[{"varx", "^", "3"}]}], "-", 
      RowBox[{"4", " ", "t", " ", "varS", " ", 
       RowBox[{"varx", "^", "3"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"varx", "^", "4"}]}], "-", 
      RowBox[{"4", " ", "t", " ", 
       RowBox[{"varx", "^", "4"}]}], "-", 
      RowBox[{"2", " ", "varS", " ", 
       RowBox[{"varx", "^", "4"}]}], "+", 
      RowBox[{"t", " ", "varS", " ", 
       RowBox[{"varx", "^", "4"}]}], "-", 
      RowBox[{"varx", "^", "5"}], "-", 
      RowBox[{"t", " ", 
       RowBox[{"varx", "^", "6"}]}], "+", "vary", "-", 
      RowBox[{"varS", " ", "vary"}], "-", 
      RowBox[{"2", " ", "t", " ", "varS", " ", "vary"}], "-", 
      RowBox[{"2", " ", "varx", " ", "vary"}], "-", 
      RowBox[{"3", " ", "t", " ", "varx", " ", "vary"}], "+", 
      RowBox[{"3", " ", "t", " ", "varS", " ", "varx", " ", "vary"}], "-", 
      RowBox[{
       RowBox[{"varx", "^", "2"}], " ", "vary"}], "+", 
      RowBox[{"4", " ", "t", " ", 
       RowBox[{"varx", "^", "2"}], " ", "vary"}], "-", 
      RowBox[{"2", " ", "varS", " ", 
       RowBox[{"varx", "^", "2"}], " ", "vary"}], "+", 
      RowBox[{"2", " ", "t", " ", "varS", " ", 
       RowBox[{"varx", "^", "2"}], " ", "vary"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"varx", "^", "3"}], " ", "vary"}], "+", 
      RowBox[{"3", " ", "t", " ", 
       RowBox[{"varx", "^", "3"}], " ", "vary"}], "+", 
      RowBox[{"4", " ", "varS", " ", 
       RowBox[{"varx", "^", "3"}], " ", "vary"}], "+", 
      RowBox[{"2", " ", "t", " ", "varS", " ", 
       RowBox[{"varx", "^", "3"}], " ", "vary"}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"varx", "^", "4"}], " ", "vary"}], "+", 
      RowBox[{"2", " ", "t", " ", 
       RowBox[{"varx", "^", "4"}], " ", "vary"}], "-", 
      RowBox[{"5", " ", "varS", " ", 
       RowBox[{"varx", "^", "4"}], " ", "vary"}], "-", 
      RowBox[{"2", " ", "t", " ", "varS", " ", 
       RowBox[{"varx", "^", "4"}], " ", "vary"}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"varx", "^", "5"}], " ", "vary"}], "-", 
      RowBox[{"t", " ", 
       RowBox[{"varx", "^", "5"}], " ", "vary"}], "-", 
      RowBox[{"4", " ", "varS", " ", 
       RowBox[{"varx", "^", "5"}], " ", "vary"}], "+", 
      RowBox[{"3", " ", "t", " ", "varS", " ", 
       RowBox[{"varx", "^", "5"}], " ", "vary"}], "-", 
      RowBox[{"3", " ", 
       RowBox[{"varx", "^", "6"}], " ", "vary"}], "+", 
      RowBox[{"2", " ", "t", " ", 
       RowBox[{"varx", "^", "6"}], " ", "vary"}], "+", 
      RowBox[{"2", " ", "t", " ", "varS", " ", 
       RowBox[{"varx", "^", "6"}], " ", "vary"}], "+", 
      RowBox[{"t", " ", 
       RowBox[{"varx", "^", "7"}], " ", "vary"}], "-", 
      RowBox[{"2", " ", "varS", " ", 
       RowBox[{"vary", "^", "2"}]}], "-", 
      RowBox[{"varx", " ", 
       RowBox[{"vary", "^", "2"}]}], "+", 
      RowBox[{"varS", " ", "varx", " ", 
       RowBox[{"vary", "^", "2"}]}], "-", 
      RowBox[{"t", " ", 
       RowBox[{"varx", "^", "2"}], " ", 
       RowBox[{"vary", "^", "2"}]}], "-", 
      RowBox[{"4", " ", "varS", " ", 
       RowBox[{"varx", "^", "2"}], " ", 
       RowBox[{"vary", "^", "2"}]}], "+", 
      RowBox[{"t", " ", "varS", " ", 
       RowBox[{"varx", "^", "2"}], " ", 
       RowBox[{"vary", "^", "2"}]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"varx", "^", "3"}], " ", 
       RowBox[{"vary", "^", "2"}]}], "+", 
      RowBox[{"2", " ", "t", " ", 
       RowBox[{"varx", "^", "3"}], " ", 
       RowBox[{"vary", "^", "2"}]}], "+", 
      RowBox[{"3", " ", "varS", " ", 
       RowBox[{"varx", "^", "3"}], " ", 
       RowBox[{"vary", "^", "2"}]}], "+", 
      RowBox[{"4", " ", "t", " ", "varS", " ", 
       RowBox[{"varx", "^", "3"}], " ", 
       RowBox[{"vary", "^", "2"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"varx", "^", "4"}], " ", 
       RowBox[{"vary", "^", "2"}]}], "+", 
      RowBox[{"4", " ", "t", " ", 
       RowBox[{"varx", "^", "4"}], " ", 
       RowBox[{"vary", "^", "2"}]}], "+", 
      RowBox[{"2", " ", "varS", " ", 
       RowBox[{"varx", "^", "4"}], " ", 
       RowBox[{"vary", "^", "2"}]}], "-", 
      RowBox[{"t", " ", "varS", " ", 
       RowBox[{"varx", "^", "4"}], " ", 
       RowBox[{"vary", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"varx", "^", "5"}], " ", 
       RowBox[{"vary", "^", "2"}]}], "+", 
      RowBox[{"t", " ", 
       RowBox[{"varx", "^", "6"}], " ", 
       RowBox[{"vary", "^", "2"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.999436711869112*^9, 3.99943674631434*^9}, {
   3.999436807039568*^9, 3.999436838684937*^9}, 3.9999585189429493`*^9, {
   3.999958561585928*^9, 3.999958566022853*^9}, {3.999966585373686*^9, 
   3.999966626003563*^9}, 3.99996667971054*^9, {4.000143921504421*^9, 
   4.000144044851502*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"25c0b602-8597-4c1f-9753-0501b9dfab75"],

Cell["\<\
In this case the expression is not invariant under permutation of the first \
two variables. Then we analyze the residue at a and b separately. \
\>", "Text",
 CellChangeTimes->{{3.999436871200012*^9, 3.999436946907736*^9}, {
   3.999966731969591*^9, 3.999966768759787*^9}, 
   4.000406159435857*^9},ExpressionUUID->"bd766cb0-51f6-41ac-9c2e-\
c0ce73e2e412"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ResiduekappaaPoly", " ", "=", " ", 
    RowBox[{"Equationkappa", "[", 
     RowBox[{
      RowBox[{"-", "varma"}], ",", 
      RowBox[{"-", "varmb"}], ",", "varS", ",", "t"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ResiduekappaaInf", "[", 
    RowBox[{
    "varmainf_", ",", "varmasup_", ",", "varmbinf_", ",", "varmbsup_", ",", 
     "varSinf_", ",", "varSsup_", ",", "vartinf_", ",", "vartsup_"}], "]"}], ":=", 
   RowBox[{"Total", "@", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"With", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"coeff", "=", 
           RowBox[{"#", "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"varma", "\[Rule]", "1"}], ",", 
              RowBox[{"varmb", "\[Rule]", "1"}], ",", 
              RowBox[{"varS", "\[Rule]", "1"}], ",", 
              RowBox[{"t", "\[Rule]", "1"}]}], "}"}]}]}], "}"}], ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"coeff", "<", "0"}], ",", 
           RowBox[{"coeff", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"#", "/", "coeff"}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"varma", "\[Rule]", "varmasup"}], ",", 
                RowBox[{"varmb", "\[Rule]", "varmbsup"}], ",", 
                RowBox[{"varS", "\[Rule]", " ", "varSsup"}], ",", 
                RowBox[{"t", "\[Rule]", "vartsup"}]}], "}"}]}], ")"}]}], ",", 
           
           RowBox[{"coeff", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"#", "/", "coeff"}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"varma", "\[Rule]", "varmainf"}], ",", 
                RowBox[{"varmb", "\[Rule]", "varmbinf"}], ",", 
                RowBox[{"varS", "\[Rule]", " ", "varSinf"}], ",", 
                RowBox[{"t", "\[Rule]", "vartinf"}]}], "}"}]}], ")"}]}]}], 
          "]"}]}], "]"}], "&"}], ",", 
      RowBox[{"List", "@@", 
       RowBox[{"Expand", "[", "ResiduekappaaPoly", "]"}]}]}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9994370902486553`*^9, 3.9994371661284647`*^9}, {
   3.99943747013342*^9, 3.999437475760806*^9}, 4.0001437898518257`*^9, {
   4.000144058486759*^9, 4.0001440904643307`*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"fdb4fdb9-28b5-4779-a6ba-1e75056c4568"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "discretization", " ", "choose", " ", "the", " ", "number", " ", "of", " ",
     "subdivision", " ", "on", " ", "any", " ", "box"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"discretization", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "the", " ", "total", " ", "number", " ", "of", " ", "subdivisions", " ", 
     "of", " ", "the", " ", 
     RowBox[{"interval", " ", "[", 
      RowBox[{"0", ",", "1"}], "]"}], " ", "would", " ", "be", " ", "then", 
     " ", "boxes", " ", "times", " ", "discretization"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"n", "=", 
     RowBox[{"boxes", "*", "discretization"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "on", " ", "any", " ", "subdivision", " ", "we", " ", "have", " ", "this",
      " ", "bounds", " ", "for", " ", "t"}], "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"tinf", "[", "j_", "]"}], ":=", 
     RowBox[{"j", "/", "n"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"tsup", "[", "j_", "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"j", "+", "1"}], ")"}], "/", "n"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "then", " ", "we", " ", "define", " ", "the", " ", "function", " ", 
     "totally", " ", "discretized"}], "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"IteradoResiduekappaa", "[", 
      RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
     RowBox[{"ResiduekappaaInf", "[", 
      RowBox[{
       RowBox[{"Aproxmaiinf", "[", 
        RowBox[{"i", ",", 
         RowBox[{"tinf", "[", "j", "]"}], ",", 
         RowBox[{"tsup", "[", "j", "]"}]}], "]"}], ",", 
       RowBox[{"Aproxmaisup", "[", 
        RowBox[{"i", ",", 
         RowBox[{"tinf", "[", "j", "]"}], ",", 
         RowBox[{"tsup", "[", "j", "]"}]}], "]"}], ",", 
       RowBox[{"Aproxmbiinf", "[", 
        RowBox[{"i", ",", 
         RowBox[{"tinf", "[", "j", "]"}], ",", 
         RowBox[{"tsup", "[", "j", "]"}]}], "]"}], ",", 
       RowBox[{"Aproxmbisup", "[", 
        RowBox[{"i", ",", 
         RowBox[{"tinf", "[", "j", "]"}], ",", 
         RowBox[{"tsup", "[", "j", "]"}]}], "]"}], ",", "Sinf", ",", "Ssup", 
       ",", "\[IndentingNewLine]", 
       RowBox[{"tinf", "[", "j", "]"}], ",", 
       RowBox[{"tsup", "[", "j", "]"}]}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.999437185074622*^9, 3.999437233126556*^9}, {
  3.9996875196255913`*^9, 3.999687525991523*^9}, {4.000144117909527*^9, 
  4.000144134923115*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"015e6cd4-733a-4066-8ed1-fb5f0a9b62a2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ArrayResiduekappaa", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"IteradoResiduekappaa", "[", 
      RowBox[{"i", ",", "j"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", 
       RowBox[{"boxes", "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"i", "*", "discretization"}], ",", 
       RowBox[{
        RowBox[{"i", "*", "discretization"}], "+", "discretization"}]}], 
      "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.999437493582802*^9, 3.999437528701136*^9}, {
  4.0001441450420437`*^9, 4.0001441653452053`*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"bf5da4a4-c014-4688-b7bd-7fe05449a0a9"],

Cell[TextData[{
 "The computation below shows that ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     RowBox[{"(", "\[Kappa]", ")"}], "a"], "\[NotEqual]", "0"}], 
   TraditionalForm]],ExpressionUUID->"bad4f9be-8dad-4d8f-be14-93796a8d47df"]
}], "Text",
 CellChangeTimes->{{3.999687538760405*^9, 3.9996875578874407`*^9}, {
  4.000197670854116*^9, 
  4.000197671948604*^9}},ExpressionUUID->"e94c1aa0-7d53-41cc-8a55-\
20b85a3676ef"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Min", "[", "ArrayResiduekappaa", "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"Min", "[", "ArrayResiduekappaa", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9994375317926197`*^9, 3.9994375418148108`*^9}, {
  4.0001442276232*^9, 4.0001442421720743`*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"247a1235-dd0e-4a49-9e42-4a7ded6d13b9"],

Cell[BoxData[
 FractionBox["189280908647568479860749815567897", 
  "3899039104804702109852004480000"]], "Output",
 CellChangeTimes->{3.999437542423326*^9, 3.99943768652098*^9, 
  3.999687534581727*^9, 3.999966786343348*^9, 3.999966849666415*^9, 
  4.000144258758483*^9},
 CellLabel->
  "Out[122]=",ExpressionUUID->"e4f42b7e-3332-4c25-a3de-52603626bf93"],

Cell[BoxData["48.545527131113325`"], "Output",
 CellChangeTimes->{3.999437542423326*^9, 3.99943768652098*^9, 
  3.999687534581727*^9, 3.999966786343348*^9, 3.999966849666415*^9, 
  4.000144258760571*^9},
 CellLabel->
  "Out[123]=",ExpressionUUID->"2bf422c6-4009-463f-8d7c-cf5ed81b3d7d"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ResiduekappabPoly", " ", "=", " ", 
    RowBox[{"Equationkappa", "[", 
     RowBox[{
      RowBox[{"-", "varmb"}], ",", 
      RowBox[{"-", "varma"}], ",", "varS", ",", "t"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ResiduekappabInf", "[", 
    RowBox[{
    "varmainf_", ",", "varmasup_", ",", "varmbinf_", ",", "varmbsup_", ",", 
     "varSinf_", ",", "varSsup_", ",", "vartinf_", ",", "vartsup_"}], "]"}], ":=", 
   RowBox[{"Total", "@", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"With", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"coeff", "=", 
           RowBox[{"#", "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"varma", "\[Rule]", "1"}], ",", 
              RowBox[{"varmb", "\[Rule]", "1"}], ",", 
              RowBox[{"varS", "\[Rule]", "1"}], ",", 
              RowBox[{"t", "\[Rule]", "1"}]}], "}"}]}]}], "}"}], ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"coeff", "<", "0"}], ",", 
           RowBox[{"coeff", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"#", "/", "coeff"}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"varma", "\[Rule]", "varmasup"}], ",", 
                RowBox[{"varmb", "\[Rule]", "varmbsup"}], ",", 
                RowBox[{"varS", "\[Rule]", " ", "varSsup"}], ",", 
                RowBox[{"t", "\[Rule]", "vartsup"}]}], "}"}]}], ")"}]}], ",", 
           
           RowBox[{"coeff", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"#", "/", "coeff"}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"varma", "\[Rule]", "varmainf"}], ",", 
                RowBox[{"varmb", "\[Rule]", "varmbinf"}], ",", 
                RowBox[{"varS", "\[Rule]", " ", "varSinf"}], ",", 
                RowBox[{"t", "\[Rule]", "vartinf"}]}], "}"}]}], ")"}]}]}], 
          "]"}]}], "]"}], "&"}], ",", 
      RowBox[{"List", "@@", 
       RowBox[{"Expand", "[", "ResiduekappabPoly", "]"}]}]}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.99943755915515*^9, 3.999437569884898*^9}, {
  3.999437701531497*^9, 3.999437701706305*^9}, {4.0001442965450897`*^9, 
  4.000144356405417*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"7c26b7cd-ce9a-4e5e-8990-3e1377626d3e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "discretization", " ", "choose", " ", "the", " ", "number", " ", "of", " ",
     "subdivision", " ", "on", " ", "any", " ", "box"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"discretization", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "the", " ", "total", " ", "number", " ", "of", " ", "subdivisions", " ", 
     "of", " ", "the", " ", 
     RowBox[{"interval", " ", "[", 
      RowBox[{"0", ",", "1"}], "]"}], " ", "would", " ", "be", " ", "then", 
     " ", "boxes", " ", "times", " ", "discretization"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"n", "=", 
     RowBox[{"boxes", "*", "discretization"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "on", " ", "any", " ", "subdivision", " ", "we", " ", "have", " ", "this",
      " ", "bounds", " ", "for", " ", "t"}], "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"tinf", "[", "j_", "]"}], ":=", 
     RowBox[{"j", "/", "n"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"tsup", "[", "j_", "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"j", "+", "1"}], ")"}], "/", "n"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "then", " ", "we", " ", "define", " ", "the", " ", "function", " ", 
     "totally", " ", "discretized"}], "*)"}], "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"IteradoResiduekappab", "[", 
      RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
     RowBox[{"ResiduekappabInf", "[", 
      RowBox[{
       RowBox[{"Aproxmaiinf", "[", 
        RowBox[{"i", ",", 
         RowBox[{"tinf", "[", "j", "]"}], ",", 
         RowBox[{"tsup", "[", "j", "]"}]}], "]"}], ",", 
       RowBox[{"Aproxmaisup", "[", 
        RowBox[{"i", ",", 
         RowBox[{"tinf", "[", "j", "]"}], ",", 
         RowBox[{"tsup", "[", "j", "]"}]}], "]"}], ",", 
       RowBox[{"Aproxmbiinf", "[", 
        RowBox[{"i", ",", 
         RowBox[{"tinf", "[", "j", "]"}], ",", 
         RowBox[{"tsup", "[", "j", "]"}]}], "]"}], ",", 
       RowBox[{"Aproxmbisup", "[", 
        RowBox[{"i", ",", 
         RowBox[{"tinf", "[", "j", "]"}], ",", 
         RowBox[{"tsup", "[", "j", "]"}]}], "]"}], ",", "Sinf", ",", "Ssup", 
       ",", "\[IndentingNewLine]", 
       RowBox[{"tinf", "[", "j", "]"}], ",", 
       RowBox[{"tsup", "[", "j", "]"}]}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.999437585299365*^9, 3.9994375995430593`*^9}, 
   3.999437648581292*^9, {3.999687571202156*^9, 3.999687576716238*^9}, {
   4.0001447139755983`*^9, 4.000144725998622*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"8dbdeca3-2324-499c-bb8a-868a4770a5ca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ArrayResiduekappab", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"IteradoResiduekappab", "[", 
      RowBox[{"i", ",", "j"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", 
       RowBox[{"boxes", "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"i", "*", "discretization"}], ",", 
       RowBox[{
        RowBox[{"i", "*", "discretization"}], "+", "discretization"}]}], 
      "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.999437661242631*^9, 3.999437663727201*^9}, {
  4.000144732986102*^9, 4.000144746414838*^9}},
 CellLabel->
  "In[134]:=",ExpressionUUID->"bf5354aa-137c-48ab-8b2b-63fa5d319450"],

Cell[TextData[{
 "The computation below shows that ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     RowBox[{"(", "\[Kappa]", ")"}], "b"], "\[NotEqual]", "0"}], 
   TraditionalForm]],ExpressionUUID->"dc578a87-0a51-43a4-be7b-3e16e962f59f"]
}], "Text",
 CellChangeTimes->{{3.9996875930198307`*^9, 3.9996875946793222`*^9}, {
  4.0001976791275463`*^9, 
  4.0001976800808487`*^9}},ExpressionUUID->"c97b4289-3e62-46b5-8f5d-\
daa9649d81b0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Min", "[", "ArrayResiduekappab", "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"Min", "[", "ArrayResiduekappab", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9994376758544493`*^9, 3.999437678185143*^9}, {
  4.00014476923569*^9, 4.0001447800817347`*^9}},
 CellLabel->
  "In[135]:=",ExpressionUUID->"ee62b1fa-d252-4c0c-a79a-273209dc5596"],

Cell[BoxData[
 FractionBox["51005050680714401529301808118986040907537997", 
  "596269449526192397834525473697712768000000"]], "Output",
 CellChangeTimes->{{3.9994376785169992`*^9, 3.999437707410375*^9}, 
   3.999687589090199*^9, 3.999966865105898*^9, 4.0001447911268663`*^9},
 CellLabel->
  "Out[135]=",ExpressionUUID->"58d5654b-05a8-4025-a219-eb6c5fda3739"],

Cell[BoxData["85.54027163599281`"], "Output",
 CellChangeTimes->{{3.9994376785169992`*^9, 3.999437707410375*^9}, 
   3.999687589090199*^9, 3.999966865105898*^9, 4.0001447911307096`*^9},
 CellLabel->
  "Out[136]=",ExpressionUUID->"1f45fea1-2662-458c-9b3f-8c8b25a7f93f"]
}, Open  ]],

Cell[TextData[{
 "Finally, we handle the conditions ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Lambda]", "a"], "\[NotEqual]", "0"}], ",", " ", 
    RowBox[{
     SubscriptBox["\[Lambda]", "b"], "\[NotEqual]", "0"}]}], 
   TraditionalForm]],ExpressionUUID->"f6415a46-8c06-421c-9f6d-1b3bc7bf008a"]
}], "Text",
 CellChangeTimes->{{3.9994377115301847`*^9, 3.99943774520953*^9}, {
  4.000197658958379*^9, 
  4.0001976641997433`*^9}},ExpressionUUID->"ec8733e5-a3fc-4f1f-823e-\
53966ff2d3d4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Residuelambda", "[", 
    RowBox[{"varx_", ",", "vary_", ",", "varS_", ",", "t_"}], "]"}], ":=", 
   " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", 
      RowBox[{"t", "^", "2"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"t", " ", "varx"}], "-", "1"}], ")"}], "^", "2"}], ")"}], 
        
        RowBox[{"(", 
         RowBox[{"varx", " ", "+", " ", "varS"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"varx", "^", "2"}], "  ", "+", " ", "1"}], ")"}]}], " ", 
       ")"}], "/", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"varx", " ", "-", " ", "vary"}], ")"}], "^", "2"}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"varx", " ", "+", " ", 
            RowBox[{"(", 
             RowBox[{"1", "/", "vary"}], ")"}]}], ")"}], "^", "2"}], ")"}], 
        "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"varx", " ", "+", " ", 
            RowBox[{"(", 
             RowBox[{"1", "/", "varx"}], ")"}]}], ")"}], "^", "2"}], ")"}]}], 
       ")"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", 
        RowBox[{"t", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"t", " ", "varx"}], "-", "1"}], ")"}]}]}], ")"}], " ", "+",
       " ", 
      RowBox[{"(", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"varx", " ", "+", "varS"}], ")"}]}], ")"}], " ", "+", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "*", "varx"}], " ", ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"varx", "^", "2"}], "+", "1"}], ")"}]}], ")"}], " ", "-", 
      " ", 
      RowBox[{"(", 
       RowBox[{"2", "/", 
        RowBox[{"(", 
         RowBox[{"varx", " ", "+", " ", 
          RowBox[{"(", 
           RowBox[{"1", "/", "vary"}], ")"}]}], ")"}]}], ")"}], " ", "-", " ", 
      RowBox[{"(", 
       RowBox[{"2", "/", 
        RowBox[{"(", 
         RowBox[{"varx", " ", "+", " ", 
          RowBox[{"(", 
           RowBox[{"1", "/", "varx"}], ")"}]}], ")"}]}], ")"}], " ", "-", " ", 
      RowBox[{"(", 
       RowBox[{"2", "/", 
        RowBox[{"(", 
         RowBox[{"varx", " ", "-", " ", "vary"}], ")"}]}], ")"}]}], ")"}]}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.9994384424556093`*^9, 3.9994384772452393`*^9}, 
   3.9999669496949997`*^9, {4.000144933206812*^9, 4.000144998659336*^9}},
 CellLabel->
  "In[137]:=",ExpressionUUID->"b3ddefd8-9e29-447a-94b2-526091c22478"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Factor", "[", 
  RowBox[{"Residuelambda", "[", 
   RowBox[{"varx", ",", "vary", ",", "varS", ",", "t"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.999438494929923*^9, 3.999438511315872*^9}, {
  4.000145004326255*^9, 4.0001450090059547`*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"54473215-9f99-4c79-baa1-e54dae2a6a25"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["varx", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"t", " ", "varx"}]}], ")"}], " ", 
      SuperscriptBox["vary", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "varS"}], "-", "varx", "-", 
        RowBox[{"t", " ", 
         SuperscriptBox["varx", "2"]}], "-", "vary", "+", 
        RowBox[{"2", " ", "t", " ", "varS", " ", "vary"}], "+", 
        RowBox[{"3", " ", "t", " ", "varx", " ", "vary"}], "-", 
        RowBox[{"4", " ", "varS", " ", "varx", " ", "vary"}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["varx", "2"], " ", "vary"}], "+", 
        RowBox[{"2", " ", "t", " ", "varS", " ", 
         SuperscriptBox["varx", "2"], " ", "vary"}], "+", 
        RowBox[{"t", " ", 
         SuperscriptBox["varx", "3"], " ", "vary"}], "+", 
        RowBox[{"2", " ", "varS", " ", 
         SuperscriptBox["vary", "2"]}], "+", 
        RowBox[{"varx", " ", 
         SuperscriptBox["vary", "2"]}], "+", 
        RowBox[{"t", " ", 
         SuperscriptBox["varx", "2"], " ", 
         SuperscriptBox["vary", "2"]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["varx", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"varx", "-", "vary"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"varx", " ", "vary"}]}], ")"}], "3"]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.999438501125875*^9, 3.999438512104946*^9}, 
   3.999687606738998*^9, 3.999966967982223*^9, 4.0001450562920427`*^9},
 CellLabel->
  "Out[138]=",ExpressionUUID->"8051e53d-ba1b-43b8-a36f-a763c0f0cf49"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Equationlambda", "[", 
    RowBox[{"varx_", ",", "vary_", ",", "varS_", ",", "t_"}], "]"}], ":=", 
   " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "varS"}], "-", "varx", "-", 
     RowBox[{"t", " ", 
      RowBox[{"varx", "^", "2"}]}], "-", "vary", "+", 
     RowBox[{"2", " ", "t", " ", "varS", " ", "vary"}], "+", 
     RowBox[{"3", " ", "t", " ", "varx", " ", "vary"}], "-", 
     RowBox[{"4", " ", "varS", " ", "varx", " ", "vary"}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"varx", "^", "2"}], " ", "vary"}], "+", 
     RowBox[{"2", " ", "t", " ", "varS", " ", 
      RowBox[{"varx", "^", "2"}], " ", "vary"}], "+", 
     RowBox[{"t", " ", 
      RowBox[{"varx", "^", "3"}], " ", "vary"}], "+", 
     RowBox[{"2", " ", "varS", " ", 
      RowBox[{"vary", "^", "2"}]}], "+", 
     RowBox[{"varx", " ", 
      RowBox[{"vary", "^", "2"}]}], "+", 
     RowBox[{"t", " ", 
      RowBox[{"varx", "^", "2"}], " ", 
      RowBox[{"vary", "^", "2"}]}]}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.999438532485805*^9, 3.9994385753190613`*^9}, {
  3.9999669858549843`*^9, 3.999967066523884*^9}, {4.000145063367416*^9, 
  4.000145152676772*^9}},
 CellLabel->
  "In[142]:=",ExpressionUUID->"c1236ea6-86fe-417b-9707-7df870634c93"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ResiduelambdaaPoly", " ", "=", " ", 
    RowBox[{"Equationlambda", "[", 
     RowBox[{
      RowBox[{"-", "varma"}], ",", 
      RowBox[{"-", "varmb"}], ",", "varS", ",", "t"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ResiduelambdaaSup", "[", 
    RowBox[{
    "varmainf_", ",", "varmasup_", ",", "varmbinf_", ",", "varmbsup_", ",", 
     "varSinf_", ",", "varSsup_", ",", "vartinf_", ",", "vartsup_"}], "]"}], ":=", 
   RowBox[{"Total", "@", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"With", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"coeff", "=", 
           RowBox[{"#", "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"varma", "\[Rule]", "1"}], ",", 
              RowBox[{"varmb", "\[Rule]", "1"}], ",", 
              RowBox[{"varS", "\[Rule]", "1"}], ",", 
              RowBox[{"t", "\[Rule]", "1"}]}], "}"}]}]}], "}"}], ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"coeff", "<", "0"}], ",", 
           RowBox[{"coeff", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"#", "/", "coeff"}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"varma", "\[Rule]", "varmasup"}], ",", 
                RowBox[{"varmb", "\[Rule]", "varmbsup"}], ",", 
                RowBox[{"varS", "\[Rule]", " ", "varSsup"}], ",", 
                RowBox[{"t", "\[Rule]", "vartsup"}]}], "}"}]}], ")"}]}], ",", 
           
           RowBox[{"coeff", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"#", "/", "coeff"}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"varma", "\[Rule]", "varmainf"}], ",", 
                RowBox[{"varmb", "\[Rule]", "varmbinf"}], ",", 
                RowBox[{"varS", "\[Rule]", " ", "varSinf"}], ",", 
                RowBox[{"t", "\[Rule]", "vartinf"}]}], "}"}]}], ")"}]}]}], 
          "]"}]}], "]"}], "&"}], ",", 
      RowBox[{"List", "@@", 
       RowBox[{"Expand", "[", "ResiduelambdaaPoly", "]"}]}]}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9994386684190702`*^9, 3.999438727487982*^9}, {
  3.999967150236033*^9, 3.9999671781315002`*^9}, {4.0001451563646708`*^9, 
  4.000145199397402*^9}},
 CellLabel->
  "In[143]:=",ExpressionUUID->"9fb680c7-5cbb-49c6-b6dc-509a8b31e3a8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "discretization", " ", "choose", " ", "the", " ", "number", " ", "of", " ",
     "subdivision", " ", "on", " ", "any", " ", "box"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"discretization", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "the", " ", "total", " ", "number", " ", "of", " ", "subdivisions", " ", 
     "of", " ", "the", " ", 
     RowBox[{"interval", " ", "[", 
      RowBox[{"0", ",", "1"}], "]"}], " ", "would", " ", "be", " ", "then", 
     " ", "boxes", " ", "times", " ", "discretization"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"n", "=", 
     RowBox[{"boxes", "*", "discretization"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "on", " ", "any", " ", "subdivision", " ", "we", " ", "have", " ", "this",
      " ", "bounds", " ", "for", " ", "t"}], "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"tinf", "[", "j_", "]"}], ":=", 
     RowBox[{"j", "/", "n"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"tsup", "[", "j_", "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"j", "+", "1"}], ")"}], "/", "n"}]}], ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
    "then", " ", "we", " ", "define", " ", "the", " ", "function", " ", 
     "totally", " ", "discretized"}], "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"IteradoResiduelambdaa", "[", 
      RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
     RowBox[{"ResiduelambdaaSup", "[", 
      RowBox[{
       RowBox[{"Aproxmaiinf", "[", 
        RowBox[{"i", ",", 
         RowBox[{"tinf", "[", "j", "]"}], ",", 
         RowBox[{"tsup", "[", "j", "]"}]}], "]"}], ",", 
       RowBox[{"Aproxmaisup", "[", 
        RowBox[{"i", ",", 
         RowBox[{"tinf", "[", "j", "]"}], ",", 
         RowBox[{"tsup", "[", "j", "]"}]}], "]"}], ",", 
       RowBox[{"Aproxmbiinf", "[", 
        RowBox[{"i", ",", 
         RowBox[{"tinf", "[", "j", "]"}], ",", 
         RowBox[{"tsup", "[", "j", "]"}]}], "]"}], ",", 
       RowBox[{"Aproxmbisup", "[", 
        RowBox[{"i", ",", 
         RowBox[{"tinf", "[", "j", "]"}], ",", 
         RowBox[{"tsup", "[", "j", "]"}]}], "]"}], ",", "Sinf", ",", "Ssup", 
       ",", "\[IndentingNewLine]", 
       RowBox[{"tinf", "[", "j", "]"}], ",", 
       RowBox[{"tsup", "[", "j", "]"}]}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.999438751492524*^9, 3.99943877045542*^9}, {
  3.9996876212831507`*^9, 3.999687625359634*^9}, {4.000145213680519*^9, 
  4.000145222949497*^9}},
 CellLabel->
  "In[145]:=",ExpressionUUID->"4c91fafe-fb3c-436d-aa04-310bc46e775a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ArrayResiduelambdaa", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"IteradoResiduelambdaa", "[", 
      RowBox[{"i", ",", "j"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", 
       RowBox[{"boxes", "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"i", "*", "discretization"}], ",", 
       RowBox[{
        RowBox[{"i", "*", "discretization"}], "+", "discretization"}]}], 
      "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.999438786055766*^9, 3.9994387938500233`*^9}, {
  4.000145230295806*^9, 4.000145240013562*^9}},
 CellLabel->
  "In[150]:=",ExpressionUUID->"8168de46-a8f4-4334-85b0-84d55c7e245e"],

Cell[TextData[{
 "The computation below shows that ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     RowBox[{"(", "\[Lambda]", ")"}], "a"], "\[NotEqual]", "0"}], 
   TraditionalForm]],ExpressionUUID->"2597ce1d-bb95-4cae-9e60-9523e558f7b7"]
}], "Text",
 CellChangeTimes->{{3.999687633427099*^9, 3.999687638726536*^9}, {
  4.000715958527409*^9, 
  4.000715959771879*^9}},ExpressionUUID->"19ddb6b7-239c-4030-98e9-\
467f087ea9bb"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Min", "[", "ArrayResiduelambdaa", "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"Min", "[", "ArrayResiduelambdaa", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.99943879842885*^9, 3.9994388154623013`*^9}, {
  3.999967191071041*^9, 3.999967196915432*^9}, {4.000145277705496*^9, 
  4.000145285344685*^9}},
 CellLabel->
  "In[151]:=",ExpressionUUID->"3742148f-b953-4a82-9ddb-1e91980638ac"],

Cell[BoxData[
 FractionBox["526251626174055180623872877", 
  "14092169309099898962400000"]], "Output",
 CellChangeTimes->{3.9994388161863117`*^9, 3.999687645654977*^9, 
  3.9999671974765987`*^9, 4.0001452907306013`*^9},
 CellLabel->
  "Out[151]=",ExpressionUUID->"931491b0-3289-4b61-8f9b-5efa5b5b2ed6"],

Cell[BoxData["37.34354978507338`"], "Output",
 CellChangeTimes->{3.9994388161863117`*^9, 3.999687645654977*^9, 
  3.9999671974765987`*^9, 4.000145290732688*^9},
 CellLabel->
  "Out[152]=",ExpressionUUID->"6a71cc9d-fc4e-4cb2-acf6-f608de521fac"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ResiduelambdabPoly", " ", "=", " ", 
    RowBox[{"Equationlambda", "[", 
     RowBox[{
      RowBox[{"-", "varmb"}], ",", 
      RowBox[{"-", "varma"}], ",", "varS", ",", "t"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ResiduelambdabInf", "[", 
    RowBox[{
    "varmainf_", ",", "varmasup_", ",", "varmbinf_", ",", "varmbsup_", ",", 
     "varSinf_", ",", "varSsup_", ",", "vartinf_", ",", "vartsup_"}], "]"}], ":=", 
   RowBox[{"Total", "@", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"With", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"coeff", "=", 
           RowBox[{"#", "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"varma", "\[Rule]", "1"}], ",", 
              RowBox[{"varmb", "\[Rule]", "1"}], ",", 
              RowBox[{"varS", "\[Rule]", "1"}], ",", 
              RowBox[{"t", "\[Rule]", "1"}]}], "}"}]}]}], "}"}], ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"coeff", "<", "0"}], ",", 
           RowBox[{"coeff", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"#", "/", "coeff"}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"varma", "\[Rule]", "varmainf"}], ",", 
                RowBox[{"varmb", "\[Rule]", "varmbinf"}], ",", 
                RowBox[{"varS", "\[Rule]", " ", "varSinf"}], ",", 
                RowBox[{"t", "\[Rule]", "vartinf"}]}], "}"}]}], ")"}]}], ",", 
           
           RowBox[{"coeff", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"#", "/", "coeff"}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"varma", "\[Rule]", "varmasup"}], ",", 
                RowBox[{"varmb", "\[Rule]", "varmbsup"}], ",", 
                RowBox[{"varS", "\[Rule]", " ", "varSsup"}], ",", 
                RowBox[{"t", "\[Rule]", "vartsup"}]}], "}"}]}], ")"}]}]}], 
          "]"}]}], "]"}], "&"}], ",", 
      RowBox[{"List", "@@", 
       RowBox[{"Expand", "[", "ResiduelambdabPoly", "]"}]}]}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9994388421000967`*^9, 3.9994388888211946`*^9}, {
  3.999967204195243*^9, 3.9999672266663446`*^9}, {4.000145303751116*^9, 
  4.000145355818625*^9}},
 CellLabel->
  "In[153]:=",ExpressionUUID->"9d0f8d1d-cc88-4980-adfe-975b5293b3ea"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "discretization", " ", "choose", " ", "the", " ", "number", " ", "of", " ",
     "subdivision", " ", "on", " ", "any", " ", "box"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"discretization", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "the", " ", "total", " ", "number", " ", "of", " ", "subdivisions", " ", 
     "of", " ", "the", " ", 
     RowBox[{"interval", " ", "[", 
      RowBox[{"0", ",", "1"}], "]"}], " ", "would", " ", "be", " ", "then", 
     " ", "boxes", " ", "times", " ", "discretization"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"n", "=", 
     RowBox[{"boxes", "*", "discretization"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "on", " ", "any", " ", "subdivision", " ", "we", " ", "have", " ", "this",
      " ", "bounds", " ", "for", " ", "t"}], "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"tinf", "[", "j_", "]"}], ":=", 
     RowBox[{"j", "/", "n"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"tsup", "[", "j_", "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"j", "+", "1"}], ")"}], "/", "n"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "then", " ", "we", " ", "define", " ", "the", " ", "function", " ", 
     "totally", " ", "discretized"}], "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"IteradoResiduelambdab", "[", 
      RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
     RowBox[{"ResiduelambdabInf", "[", 
      RowBox[{
       RowBox[{"Aproxmaiinf", "[", 
        RowBox[{"i", ",", 
         RowBox[{"tinf", "[", "j", "]"}], ",", 
         RowBox[{"tsup", "[", "j", "]"}]}], "]"}], ",", 
       RowBox[{"Aproxmaisup", "[", 
        RowBox[{"i", ",", 
         RowBox[{"tinf", "[", "j", "]"}], ",", 
         RowBox[{"tsup", "[", "j", "]"}]}], "]"}], ",", 
       RowBox[{"Aproxmbiinf", "[", 
        RowBox[{"i", ",", 
         RowBox[{"tinf", "[", "j", "]"}], ",", 
         RowBox[{"tsup", "[", "j", "]"}]}], "]"}], ",", 
       RowBox[{"Aproxmbisup", "[", 
        RowBox[{"i", ",", 
         RowBox[{"tinf", "[", "j", "]"}], ",", 
         RowBox[{"tsup", "[", "j", "]"}]}], "]"}], ",", "Sinf", ",", "Ssup", 
       ",", "\[IndentingNewLine]", 
       RowBox[{"tinf", "[", "j", "]"}], ",", 
       RowBox[{"tsup", "[", "j", "]"}]}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.999438901067403*^9, 3.9994389101398077`*^9}, {
  3.999687657498534*^9, 3.999687661390602*^9}, {4.000145370926517*^9, 
  4.000145379306732*^9}},
 CellLabel->
  "In[155]:=",ExpressionUUID->"ea2874d6-246a-423f-872d-9b1d364c4c8d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ArrayResiduelambdab", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"IteradoResiduelambdab", "[", 
      RowBox[{"i", ",", "j"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", 
       RowBox[{"boxes", "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"i", "*", "discretization"}], ",", 
       RowBox[{
        RowBox[{"i", "*", "discretization"}], "+", "discretization"}]}], 
      "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.999438919042403*^9, 3.999438921943645*^9}, {
  4.000145387105859*^9, 4.000145397875285*^9}},
 CellLabel->
  "In[160]:=",ExpressionUUID->"57413a14-7ee1-4acd-b818-5072916bd70f"],

Cell[TextData[{
 "The computation below shows that ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     RowBox[{"(", "\[Lambda]", ")"}], "b"], "\[NotEqual]", "0"}], 
   TraditionalForm]],ExpressionUUID->"62210826-b0aa-451a-bbd2-f5a118db4435"]
}], "Text",
 CellChangeTimes->{{3.999687666925186*^9, 3.9996876719983177`*^9}, {
  4.000715928897201*^9, 
  4.000715951159759*^9}},ExpressionUUID->"61d3a7d5-7f19-4d27-a3e1-\
81f5c6e0c108"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Max", "[", "ArrayResiduelambdab", "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"Max", "[", "ArrayResiduelambdab", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.999438931950202*^9, 3.999438943981103*^9}, {
  3.9999672454748774`*^9, 3.9999672494126797`*^9}, {4.0001455470994377`*^9, 
  4.000145557173077*^9}},
 CellLabel->
  "In[161]:=",ExpressionUUID->"6a180ee3-6946-4f3a-b64a-7e6f6a405292"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["459202752119364443", "360668155548600000"]}]], "Output",
 CellChangeTimes->{{3.99943893582406*^9, 3.99943894425095*^9}, 
   3.9996876795889997`*^9, 3.999967250256174*^9, 4.000145563601153*^9},
 CellLabel->
  "Out[161]=",ExpressionUUID->"76423151-1daa-4886-ba58-9a6688cb76b4"],

Cell[BoxData[
 RowBox[{"-", "1.2732001565840678`"}]], "Output",
 CellChangeTimes->{{3.99943893582406*^9, 3.99943894425095*^9}, 
   3.9996876795889997`*^9, 3.999967250256174*^9, 4.000145563602724*^9},
 CellLabel->
  "Out[162]=",ExpressionUUID->"4f1aff3a-0b1c-47c2-9227-710be9082946"]
}, Open  ]],

Cell["This concludes the proof of the lemma", "Text",
 CellChangeTimes->{{3.999687685441733*^9, 3.999687693002512*^9}, {
  4.000813422096545*^9, 
  4.000813425407587*^9}},ExpressionUUID->"f52adfe0-6911-4c8f-9788-\
db9aad47a001"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1296, 704},
WindowMargins->{{Automatic, 0}, {0, Automatic}},
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 324, 6, 162, "Title",ExpressionUUID->"31e6ab19-2df2-458e-ba11-60e5e259aab9"],
Cell[903, 30, 671, 15, 60, "Text",ExpressionUUID->"1e4e6a57-bb1e-45b4-a2ff-c2d1a99ff0a6"],
Cell[CellGroupData[{
Cell[1599, 49, 832, 22, 70, "Chapter",ExpressionUUID->"92ca6d63-4501-4fb2-8961-5f60338c131b",
 InitializationCell->True],
Cell[2434, 73, 2846, 83, 260, "Text",ExpressionUUID->"694f83b6-ba2d-41e0-adfc-de40ec877152"],
Cell[5283, 158, 6559, 194, 308, "Input",ExpressionUUID->"d68a0a33-ec37-4144-9f5e-fe5c6260501a"],
Cell[11845, 354, 1724, 40, 132, "Text",ExpressionUUID->"2c48f1a6-2cfc-41e4-8bee-d5850adf4e65"],
Cell[13572, 396, 8265, 245, 446, "Input",ExpressionUUID->"71e495d1-8604-4724-9015-2c320a5bd009"],
Cell[21840, 643, 631, 13, 36, "Text",ExpressionUUID->"1ff2516d-b2cb-48f9-aab5-6146b36c46e0"],
Cell[CellGroupData[{
Cell[22496, 660, 163, 3, 46, "Subsubsection",ExpressionUUID->"4c132430-e73e-4a08-89b2-b9ac95be4326"],
Cell[22662, 665, 1716, 58, 36, "Text",ExpressionUUID->"000adef5-e076-4317-93ac-349fcfc0472a"],
Cell[CellGroupData[{
Cell[24403, 727, 507, 11, 31, "Input",ExpressionUUID->"8be01d25-37dd-400b-a3db-51d4db36a680"],
Cell[24913, 740, 1977, 51, 152, "Output",ExpressionUUID->"1cdffbe5-c022-4663-93b4-25887c36daf4"]
}, Open  ]],
Cell[26905, 794, 3116, 89, 156, "Text",ExpressionUUID->"25b61896-6ff5-4ddd-a142-acb8337dab15"],
Cell[30024, 885, 13211, 341, 860, "Input",ExpressionUUID->"767d6f41-e3ce-495a-817b-6c20088e01ac"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43272, 1231, 161, 3, 46, "Subsubsection",ExpressionUUID->"e862132b-bb31-4e98-98c9-5a5f243f4547"],
Cell[43436, 1236, 623, 16, 36, "Text",ExpressionUUID->"545f79cc-a7fb-4e69-a1a1-6e719f9e20ff"],
Cell[CellGroupData[{
Cell[44084, 1256, 296, 8, 31, "Input",ExpressionUUID->"4b285675-fc96-45b2-bd62-eac86e19684e"],
Cell[44383, 1266, 1856, 49, 152, "Output",ExpressionUUID->"8a617fba-f732-43a4-a150-75a520d42378"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46276, 1320, 344, 7, 31, "Input",ExpressionUUID->"be148f7b-936a-4199-8b02-33ad748b60bb"],
Cell[46623, 1329, 2113, 52, 152, "Output",ExpressionUUID->"b5f943a9-8937-485b-a86f-3906c4dc9733"]
}, Open  ]],
Cell[48751, 1384, 4380, 112, 278, "Text",ExpressionUUID->"7beda035-9751-4938-850d-31abb1bbd214"],
Cell[53134, 1498, 4227, 97, 331, "Input",ExpressionUUID->"0c5e30ba-64a0-4e1c-9dac-108016459fd0"],
Cell[57364, 1597, 1885, 46, 108, "Text",ExpressionUUID->"9a0e8fdd-248f-4786-bc24-dd3ba307c017"],
Cell[59252, 1645, 718, 18, 31, "Input",ExpressionUUID->"188caaff-14ce-439b-81ce-afacb6f20ff4"],
Cell[59973, 1665, 669, 21, 36, "Text",ExpressionUUID->"0c9251c7-e4d1-4638-9ba9-70cecae7ca4c"],
Cell[CellGroupData[{
Cell[60667, 1690, 505, 8, 55, "Input",ExpressionUUID->"72115148-0e45-4ce5-81b5-96ed0190b6e4"],
Cell[61175, 1700, 538, 9, 53, "Output",ExpressionUUID->"5a77b053-29da-44e8-a366-04d16c440cc1"],
Cell[61716, 1711, 465, 7, 35, "Output",ExpressionUUID->"101f00f3-7319-46d7-83ca-cc3cd40113dc"]
}, Open  ]],
Cell[62196, 1721, 768, 18, 31, "Input",ExpressionUUID->"16bd4333-7d2d-43e2-9906-c6109c0c2766"],
Cell[62967, 1741, 601, 19, 36, "Text",ExpressionUUID->"24713d6a-d0c7-4caf-92da-1cb62492385d"],
Cell[CellGroupData[{
Cell[63593, 1764, 353, 6, 55, "Input",ExpressionUUID->"d6c1e64e-8fa5-4e7c-bcec-637fdba38077"],
Cell[63949, 1772, 543, 8, 53, "Output",ExpressionUUID->"539d3ae2-788f-43cc-b6e1-82a6705c5366"],
Cell[64495, 1782, 462, 6, 35, "Output",ExpressionUUID->"afff2be7-e3a1-4836-9084-e83bd199d860"]
}, Open  ]],
Cell[64972, 1791, 714, 18, 31, "Input",ExpressionUUID->"7b951b4d-adae-4928-8b8a-fafeb55b3b81"],
Cell[65689, 1811, 666, 21, 36, "Text",ExpressionUUID->"96930690-daf3-43aa-8bcb-92b492936077"],
Cell[CellGroupData[{
Cell[66380, 1836, 357, 6, 55, "Input",ExpressionUUID->"dec77292-6542-454c-9ff7-de1fb541640b"],
Cell[66740, 1844, 612, 9, 53, "Output",ExpressionUUID->"756dd9f8-8308-4355-a421-28f21a0a6bf3"],
Cell[67355, 1855, 525, 7, 35, "Output",ExpressionUUID->"655cd4a4-9108-456c-88ef-63f3dd738486"]
}, Open  ]],
Cell[67895, 1865, 716, 18, 31, "Input",ExpressionUUID->"79f0e679-ac60-431f-894e-b85b2c688723"],
Cell[68614, 1885, 669, 21, 36, "Text",ExpressionUUID->"9aa30739-814e-4eb1-8aea-f2e484788f01"],
Cell[CellGroupData[{
Cell[69308, 1910, 402, 7, 55, "Input",ExpressionUUID->"9647d46a-2f1f-4a02-b82b-5a71cf3569d0"],
Cell[69713, 1919, 535, 9, 53, "Output",ExpressionUUID->"74714f2a-f6b5-47e3-9d84-a13a3eb5975d"],
Cell[70251, 1930, 448, 7, 35, "Output",ExpressionUUID->"8c73a944-d304-440f-b438-be0a485ee31c"]
}, Open  ]],
Cell[70714, 1940, 1757, 47, 254, "Text",ExpressionUUID->"ae810aa2-d8b1-4feb-9968-f0771112b824"],
Cell[72474, 1989, 6249, 167, 377, "Input",ExpressionUUID->"2550eb78-c5d2-43e2-9492-33d4c2521f13"],
Cell[78726, 2158, 1681, 43, 193, "Input",ExpressionUUID->"f1971b36-7981-4e5e-a888-d0801bbf16b6"],
Cell[80410, 2203, 673, 18, 31, "Input",ExpressionUUID->"327ed2e0-5157-4fe9-a325-cd1d4a64b6dc"],
Cell[81086, 2223, 653, 22, 36, "Text",ExpressionUUID->"81c750de-6a05-4485-ba31-28ed5a15efcc"],
Cell[CellGroupData[{
Cell[81764, 2249, 483, 9, 55, "Input",ExpressionUUID->"fc2193c9-5797-45b4-9e27-32a3ff6b9366"],
Cell[82250, 2260, 490, 9, 53, "Output",ExpressionUUID->"d7b09935-570d-4863-9df9-278dab9e99a8"],
Cell[82743, 2271, 411, 7, 35, "Output",ExpressionUUID->"e12e7091-c9f3-45f5-b340-66ba9a2ef1d1"]
}, Open  ]],
Cell[83169, 2281, 673, 18, 31, "Input",ExpressionUUID->"acf797ba-b31f-447b-914a-1f939d898ebb"],
Cell[83845, 2301, 751, 24, 36, "Text",ExpressionUUID->"d4584035-c53c-4a0d-b863-220b6c6b93e3"],
Cell[CellGroupData[{
Cell[84621, 2329, 439, 8, 55, "Input",ExpressionUUID->"acc2ef3e-f728-419d-a93a-fd341ebf5e12"],
Cell[85063, 2339, 434, 8, 53, "Output",ExpressionUUID->"a700b7c3-502d-4d8e-828b-c865540eefb4"],
Cell[85500, 2349, 349, 6, 35, "Output",ExpressionUUID->"d5b292e8-bf1b-4e61-9e48-fd34d3e1aee2"]
}, Open  ]],
Cell[85864, 2358, 2276, 51, 156, "Text",ExpressionUUID->"0a88aac9-a568-49f8-a3dd-9c60018ab74c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[88189, 2415, 423, 12, 81, "Chapter",ExpressionUUID->"bdc51ef7-7e9b-46d4-be57-a89202568495"],
Cell[88615, 2429, 2002, 53, 134, "Text",ExpressionUUID->"33f39ffa-9769-4c70-9237-b39cb16165ea"],
Cell[90620, 2484, 11524, 363, 519, "Input",ExpressionUUID->"f78d57b0-3a34-43a7-b044-33c4b22c8196"],
Cell[102147, 2849, 1946, 51, 84, "Text",ExpressionUUID->"d7f7a1eb-45ab-4bdf-b3c2-89420765d2d1"],
Cell[CellGroupData[{
Cell[104118, 2904, 1199, 30, 101, "Input",ExpressionUUID->"b21e14bf-982d-4225-8228-74ee6d7d756d"],
Cell[105320, 2936, 1382, 40, 40, "Output",ExpressionUUID->"cb1983bd-496c-42e6-92dd-46742a43bdd5"]
}, Open  ]],
Cell[106717, 2979, 3010, 71, 302, "Text",ExpressionUUID->"be41d741-7580-43bd-bafa-5c0d0b4e73da"],
Cell[109730, 3052, 7871, 198, 607, "Input",ExpressionUUID->"b166fc29-e240-4a13-8ba5-331c0033641c"],
Cell[117604, 3252, 2883, 73, 86, "Text",ExpressionUUID->"aa8cf84b-d8ef-4b84-ae15-0ccb085ba28d"],
Cell[120490, 3327, 13482, 372, 907, "Input",ExpressionUUID->"2e8f9e90-df6b-48b3-acc9-9e1e8e65ad49"],
Cell[133975, 3701, 1932, 48, 156, "Text",ExpressionUUID->"c96da7e2-373c-41b5-9658-eb02aef6453c"],
Cell[135910, 3751, 3742, 96, 377, "Input",ExpressionUUID->"05877044-c07e-4bac-af73-f32b99abba91"],
Cell[139655, 3849, 515, 9, 60, "Text",ExpressionUUID->"dd8a35b4-ffe5-4967-9b9f-6b2a102d0c75"],
Cell[140173, 3860, 623, 17, 31, "Input",ExpressionUUID->"d6791138-4013-4dca-bccc-332f0d0ef337"],
Cell[CellGroupData[{
Cell[140821, 3881, 443, 8, 55, "Input",ExpressionUUID->"9c752a1e-2c54-4824-b9ae-9694f50f6401"],
Cell[141267, 3891, 842, 16, 105, "Output",ExpressionUUID->"2242c2d7-2f7e-47ab-be09-4b67b0efab8d"],
Cell[142112, 3909, 368, 7, 35, "Output",ExpressionUUID->"207b461e-a65e-4982-bb5d-7fce9fc577e0"]
}, Open  ]],
Cell[142495, 3919, 453, 13, 42, "Text",ExpressionUUID->"a3bb0e49-49c6-40b9-b606-1f7656165399"],
Cell[142951, 3934, 278, 6, 36, "Text",ExpressionUUID->"54de0e4f-a157-4e85-8f5f-da1b5032fcbd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[143266, 3945, 452, 13, 81, "Chapter",ExpressionUUID->"93e9c451-c01e-4ad6-b595-05e7ce9727b0"],
Cell[143721, 3960, 2044, 55, 147, "Input",ExpressionUUID->"bd2807fb-cf24-415b-9c76-825e5c2c5c84"],
Cell[CellGroupData[{
Cell[145790, 4019, 1226, 31, 101, "Input",ExpressionUUID->"44207eab-315e-4203-a1bc-2a880081870a"],
Cell[147019, 4052, 1469, 41, 40, "Output",ExpressionUUID->"1ec26604-f02c-41d8-b7db-d54cdb590a91"]
}, Open  ]],
Cell[148503, 4096, 8143, 203, 584, "Input",ExpressionUUID->"8a5f19ee-01b4-4fcf-8a49-dde8c80ca221"],
Cell[156649, 4301, 3845, 97, 354, "Input",ExpressionUUID->"e3461629-077a-4651-bf00-93f322ae28c1"],
Cell[160497, 4400, 625, 17, 31, "Input",ExpressionUUID->"4d53a081-f994-419d-9dcf-26a653587130"],
Cell[CellGroupData[{
Cell[161147, 4421, 369, 7, 55, "Input",ExpressionUUID->"05495bbf-7962-4d80-843f-68723719511e"],
Cell[161519, 4430, 742, 15, 105, "Output",ExpressionUUID->"7a971894-7dc2-4d0b-b3a8-391f1e669e23"],
Cell[162264, 4447, 382, 7, 37, "Output",ExpressionUUID->"8833741c-118f-40a6-a916-cc7366b0e876"]
}, Open  ]],
Cell[162661, 4457, 461, 14, 42, "Text",ExpressionUUID->"801c7d1b-0585-3c4c-8724-bf5b2ad8163e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[163159, 4476, 481, 14, 81, "Chapter",ExpressionUUID->"ddb9c8aa-7e6d-47fb-8376-02a72fa4b895"],
Cell[163643, 4492, 3444, 99, 170, "Input",ExpressionUUID->"da118c92-eef2-4eee-865f-0ec238b747a7"],
Cell[CellGroupData[{
Cell[167112, 4595, 1146, 29, 101, "Input",ExpressionUUID->"473bccf3-8b3c-4ef8-a2b0-70051f9fe024"],
Cell[168261, 4626, 955, 26, 40, "Output",ExpressionUUID->"1684b6ac-89a4-444f-b3a5-d4a71149a229"]
}, Open  ]],
Cell[169231, 4655, 7326, 185, 584, "Input",ExpressionUUID->"b39de7df-3de3-488a-aeeb-fdc066c59410"],
Cell[176560, 4842, 3256, 85, 285, "Input",ExpressionUUID->"3970c919-351e-4885-a584-d04cebfde340"],
Cell[179819, 4929, 156, 3, 31, "Input",ExpressionUUID->"10580ebb-4892-4ec8-a180-de9512796a32"],
Cell[179978, 4934, 623, 17, 31, "Input",ExpressionUUID->"ec45a4e4-d0f5-46a8-9a22-69f772c9d93f"],
Cell[CellGroupData[{
Cell[180626, 4955, 366, 7, 55, "Input",ExpressionUUID->"29383652-b92f-4007-8bb6-abf9533a983a"],
Cell[180995, 4964, 724, 15, 105, "Output",ExpressionUUID->"cbe47c32-4709-4b41-b6db-90b6296431b5"],
Cell[181722, 4981, 355, 7, 35, "Output",ExpressionUUID->"32152e28-aaaa-43df-9dee-aecb9e107619"]
}, Open  ]],
Cell[182092, 4991, 512, 15, 42, "Text",ExpressionUUID->"a44753c3-7249-f54f-b0fd-b9b9c6b6ac3c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[182641, 5011, 403, 12, 81, "Chapter",ExpressionUUID->"95c2523d-0258-4498-a560-072bd8aef5e6"],
Cell[183047, 5025, 1569, 43, 101, "Input",ExpressionUUID->"3a2b7716-ee13-4fb1-a407-31ff21503639"],
Cell[CellGroupData[{
Cell[184641, 5072, 1144, 29, 101, "Input",ExpressionUUID->"96eb588e-9e56-4435-9ce3-33c0ba26c3fd"],
Cell[185788, 5103, 864, 25, 40, "Output",ExpressionUUID->"826f784f-2438-4aa4-94aa-1d136c031fc7"]
}, Open  ]],
Cell[186667, 5131, 7370, 185, 584, "Input",ExpressionUUID->"613a8b69-082b-4b7a-833a-b022eb4f4e2a"],
Cell[194040, 5318, 3137, 85, 285, "Input",ExpressionUUID->"d3885702-f4af-412a-a170-a4beeff0f8f5"],
Cell[197180, 5405, 554, 16, 31, "Input",ExpressionUUID->"01634dd4-352b-4349-a78b-f79137bebccd"],
Cell[CellGroupData[{
Cell[197759, 5425, 361, 7, 55, "Input",ExpressionUUID->"3d5585b7-6d9b-4d39-acfc-ecbef35cf7da"],
Cell[198123, 5434, 581, 10, 53, "Output",ExpressionUUID->"6f766776-20af-41bb-9e05-3d28e5f75e97"],
Cell[198707, 5446, 338, 5, 35, "Output",ExpressionUUID->"28fddf8b-2691-4240-825e-11ca6e69e427"]
}, Open  ]],
Cell[199060, 5454, 560, 15, 42, "Text",ExpressionUUID->"6afe9e75-b74e-8d4c-ae59-a0013f7129f1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[199657, 5474, 166, 3, 70, "Chapter",ExpressionUUID->"ee4fd81a-afd4-44b5-9928-2b06c30f4d61"],
Cell[199826, 5479, 4183, 125, 207, "Text",ExpressionUUID->"bcd7a6f2-45b2-43b6-8a3f-0b168249ee5a"],
Cell[204012, 5606, 8199, 229, 561, "Input",ExpressionUUID->"4b2c9767-d6a3-4073-8212-8097a009eaa0"],
Cell[CellGroupData[{
Cell[212236, 5839, 161, 3, 46, "Subsubsection",ExpressionUUID->"93f697d2-abfd-4180-902d-4263706eef85"],
Cell[212400, 5844, 1220, 40, 39, "Text",ExpressionUUID->"7543ce8c-ea83-4efc-a0fe-9fdf4047a144"],
Cell[CellGroupData[{
Cell[213645, 5888, 322, 6, 55, "Input",ExpressionUUID->"834ac8d2-dad0-4e59-ae35-a25c79cbdf2c"],
Cell[213970, 5896, 1200, 35, 37, "Output",ExpressionUUID->"72b21346-856a-4fca-8fc7-fbf787c47942"],
Cell[215173, 5933, 1302, 35, 62, "Output",ExpressionUUID->"1fae24e5-a2f1-4fbf-a19e-4643afd84cbb"]
}, Open  ]],
Cell[216490, 5971, 712, 19, 36, "Text",ExpressionUUID->"10728abb-e8d9-43f6-93db-78b5583a9d43"],
Cell[217205, 5992, 1976, 53, 239, "Input",ExpressionUUID->"6795f5fc-f252-48bb-aada-7039d3394327"],
Cell[219184, 6047, 226, 5, 36, "Text",ExpressionUUID->"f554fc49-5da6-4c29-b6e9-0b03044c207c"],
Cell[219413, 6054, 398, 9, 31, "Input",ExpressionUUID->"d5a5086b-acf2-46c1-b52f-e41b2ba61b07"],
Cell[219814, 6065, 506, 15, 36, "Text",ExpressionUUID->"2fcfdc40-537a-4e87-ab66-dae60bbcf750"],
Cell[CellGroupData[{
Cell[220345, 6084, 312, 6, 55, "Input",ExpressionUUID->"ebc39ae2-581b-42b3-9658-1401ce0d7c5d"],
Cell[220660, 6092, 229, 4, 53, "Output",ExpressionUUID->"52bd70c1-5645-4058-9571-2eb23aac9b7f"],
Cell[220892, 6098, 194, 3, 35, "Output",ExpressionUUID->"dc9a8950-b578-4ecc-8b8f-2f8741119995"]
}, Open  ]],
Cell[221101, 6104, 399, 10, 31, "Input",ExpressionUUID->"9622834b-da73-4aec-afb2-d43a5d9f9b07"],
Cell[221503, 6116, 458, 14, 36, "Text",ExpressionUUID->"72f0d38c-04e8-4cea-976b-6e7b3283882f"],
Cell[CellGroupData[{
Cell[221986, 6134, 338, 7, 78, "Input",ExpressionUUID->"a32c0a58-b7b4-4621-a143-192a8814e9a1"],
Cell[222327, 6143, 237, 5, 53, "Output",ExpressionUUID->"0ab08f2c-aeaa-4d6f-ace3-3c62f7c24338"],
Cell[222567, 6150, 218, 4, 35, "Output",ExpressionUUID->"881d1cba-d7c4-4964-a399-4853675c5037"]
}, Open  ]],
Cell[222800, 6157, 406, 10, 31, "Input",ExpressionUUID->"95329ad5-f144-4f8a-b065-0b814a3ca738"],
Cell[223209, 6169, 576, 18, 36, "Text",ExpressionUUID->"4c7a532e-499d-4c6d-8339-bf99d03a9cde"],
Cell[CellGroupData[{
Cell[223810, 6191, 318, 6, 55, "Input",ExpressionUUID->"d5583290-428c-48e5-84ac-bb87a4c8dab0"],
Cell[224131, 6199, 222, 4, 53, "Output",ExpressionUUID->"b1f3b327-6e5f-4255-b3b1-a4ea82b28d86"],
Cell[224356, 6205, 194, 3, 35, "Output",ExpressionUUID->"3e457898-b6b6-4843-bf95-d1f5658015ff"]
}, Open  ]],
Cell[224565, 6211, 406, 10, 31, "Input",ExpressionUUID->"97ce002c-a904-4e94-bdbf-15e6bf2f003e"],
Cell[224974, 6223, 578, 18, 36, "Text",ExpressionUUID->"efee249a-c41b-4cad-b9e0-4f43d4ed38c3"],
Cell[CellGroupData[{
Cell[225577, 6245, 318, 6, 55, "Input",ExpressionUUID->"fc06e6c3-4e79-4d73-8bc5-767b47bcef45"],
Cell[225898, 6253, 218, 4, 53, "Output",ExpressionUUID->"30b9649d-433a-4764-a815-27812f138ad0"],
Cell[226119, 6259, 198, 3, 35, "Output",ExpressionUUID->"3e23dac4-67bb-44fd-b7b8-da38f849aebd"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[226378, 6269, 186, 3, 70, "Chapter",ExpressionUUID->"b4be10d0-b5e7-4015-8fcb-f66466ad08e7"],
Cell[226567, 6274, 2428, 60, 253, "Text",ExpressionUUID->"3e40881e-8d8b-4ba4-830a-d26e326b309f"],
Cell[CellGroupData[{
Cell[229020, 6338, 5514, 169, 170, "Input",ExpressionUUID->"b207ed33-94d6-454e-a0a8-f1ee2ab7bd9e"],
Cell[234537, 6509, 160, 2, 35, "Output",ExpressionUUID->"2e814f63-7d2b-477d-b920-22861a7761bd"]
}, Open  ]],
Cell[234712, 6514, 755, 19, 63, "Text",ExpressionUUID->"50bcab92-a450-4ee7-9b1c-70674db04a10"],
Cell[CellGroupData[{
Cell[235492, 6537, 977, 23, 55, "Input",ExpressionUUID->"76d0f107-cd6c-4b85-8382-3dd0f68f10c7"],
Cell[236472, 6562, 7139, 187, 189, "Output",ExpressionUUID->"c0e94549-b039-417f-890d-f3562fc68f89"]
}, Open  ]],
Cell[243626, 6752, 1292, 37, 60, "Text",ExpressionUUID->"8db698e3-628b-4d09-93a8-49121fb78255"],
Cell[244921, 6791, 6342, 168, 216, "Input",ExpressionUUID->"fb880c29-6072-4bbd-9e11-ef56f73bab5e"],
Cell[251266, 6961, 484, 9, 60, "Text",ExpressionUUID->"486ce79d-01ea-47b1-bc53-3672bceee091"],
Cell[251753, 6972, 2131, 57, 147, "Input",ExpressionUUID->"fddd3729-1cd8-49ca-a722-f525b6ba8738"],
Cell[253887, 7031, 2605, 67, 285, "Input",ExpressionUUID->"72b89b30-a9dd-45c4-82c0-f1ab087029bb"],
Cell[256495, 7100, 661, 18, 31, "Input",ExpressionUUID->"bc1c5d01-365a-45c2-95db-2a8a5afd4619"],
Cell[257159, 7120, 966, 31, 40, "Text",ExpressionUUID->"e32a3096-0d8c-4907-9505-de8a021b22f7"],
Cell[CellGroupData[{
Cell[258150, 7155, 386, 8, 78, "Input",ExpressionUUID->"a04e2301-6f11-40b9-b26a-95f79996be75"],
Cell[258539, 7165, 288, 6, 53, "Output",ExpressionUUID->"333265f9-1326-43df-8033-2301309327b6"],
Cell[258830, 7173, 222, 4, 35, "Output",ExpressionUUID->"e0ba4ac3-f56e-42bb-a5e4-c897cafd116c"]
}, Open  ]],
Cell[259067, 7180, 1266, 37, 135, "Text",ExpressionUUID->"94a563a5-0eda-4d0d-9ddd-9407013cba53"],
Cell[260336, 7219, 3076, 90, 101, "Input",ExpressionUUID->"7383149f-5d81-490e-b3af-bd49a5f8c744"],
Cell[CellGroupData[{
Cell[263437, 7313, 278, 5, 31, "Input",ExpressionUUID->"d9860c4e-7cfd-4c1d-80e4-0925b7adc56c"],
Cell[263718, 7320, 1903, 51, 113, "Output",ExpressionUUID->"082cef2b-c863-401c-b799-7cbc541e69d1"]
}, Open  ]],
Cell[265636, 7374, 1681, 42, 78, "Input",ExpressionUUID->"39e4d13c-094e-40ca-866d-a9968d2018e7"],
Cell[267320, 7418, 558, 16, 36, "Text",ExpressionUUID->"34ab4c48-5283-4520-a18d-f79a8bb27aa1"],
Cell[CellGroupData[{
Cell[267903, 7438, 354, 8, 31, "Input",ExpressionUUID->"3b99ad17-5a7a-4d7e-b0e4-09d1461247c4"],
Cell[268260, 7448, 229, 4, 35, "Output",ExpressionUUID->"2a4e8c0c-dea7-49cb-9bf9-5492e1fc33df"]
}, Open  ]],
Cell[268504, 7455, 643, 21, 39, "Text",ExpressionUUID->"d5ebef19-7e13-4801-87d5-db6122cc234e"],
Cell[269150, 7478, 2081, 57, 147, "Input",ExpressionUUID->"2e40a4f5-43df-4dac-94e6-c42aa5465b95"],
Cell[271234, 7537, 2676, 69, 285, "Input",ExpressionUUID->"a1698314-012a-4e04-a6b6-2b180599b392"],
Cell[273913, 7608, 662, 18, 31, "Input",ExpressionUUID->"f5e59c23-4d19-40b5-a7cc-f3ed2986e8b9"],
Cell[274578, 7628, 681, 20, 39, "Text",ExpressionUUID->"50f7eb53-bd46-4729-8fd3-8c11a8b8d620"],
Cell[CellGroupData[{
Cell[275284, 7652, 310, 6, 55, "Input",ExpressionUUID->"2ce15033-9a4a-44db-a44c-0253c0a92722"],
Cell[275597, 7660, 224, 4, 53, "Output",ExpressionUUID->"80b3598b-81a5-4651-9b04-89bda05fd7cb"],
Cell[275824, 7666, 192, 3, 35, "Output",ExpressionUUID->"25695065-87c9-4a4e-82f0-770b3c5349a7"]
}, Open  ]],
Cell[276031, 7672, 2987, 91, 101, "Input",ExpressionUUID->"a93c50de-2c01-4e10-a48d-675e367ac3ef"],
Cell[CellGroupData[{
Cell[279043, 7767, 401, 8, 31, "Input",ExpressionUUID->"bb9c73fa-ed09-4212-956a-1d516158eee2"],
Cell[279447, 7777, 6279, 149, 213, "Output",ExpressionUUID->"cff92397-ee99-4faa-acc1-f7bb317e3d4f"]
}, Open  ]],
Cell[285741, 7929, 5550, 130, 216, "Input",ExpressionUUID->"25c0b602-8597-4c1f-9753-0501b9dfab75"],
Cell[291294, 8061, 367, 7, 36, "Text",ExpressionUUID->"bd766cb0-51f6-41ac-9c2e-c0ce73e2e412"],
Cell[291664, 8070, 2474, 61, 170, "Input",ExpressionUUID->"fdb4fdb9-28b5-4779-a6ba-1e75056c4568"],
Cell[294141, 8133, 2725, 70, 285, "Input",ExpressionUUID->"015e6cd4-733a-4066-8ed1-fb5f0a9b62a2"],
Cell[296869, 8205, 720, 19, 31, "Input",ExpressionUUID->"bf5da4a4-c014-4688-b7bd-7fe05449a0a9"],
Cell[297592, 8226, 441, 12, 36, "Text",ExpressionUUID->"e94c1aa0-7d53-41cc-8a55-20b85a3676ef"],
Cell[CellGroupData[{
Cell[298058, 8242, 379, 7, 55, "Input",ExpressionUUID->"247a1235-dd0e-4a49-9e42-4a7ded6d13b9"],
Cell[298440, 8251, 353, 7, 53, "Output",ExpressionUUID->"e4f42b7e-3332-4c25-a3de-52603626bf93"],
Cell[298796, 8260, 286, 5, 35, "Output",ExpressionUUID->"2bf422c6-4009-463f-8d7c-cf5ed81b3d7d"]
}, Open  ]],
Cell[299097, 8268, 2448, 62, 170, "Input",ExpressionUUID->"7c26b7cd-ce9a-4e5e-8990-3e1377626d3e"],
Cell[301548, 8332, 2730, 69, 285, "Input",ExpressionUUID->"8dbdeca3-2324-499c-bb8a-868a4770a5ca"],
Cell[304281, 8403, 716, 19, 31, "Input",ExpressionUUID->"bf5354aa-137c-48ab-8b2b-63fa5d319450"],
Cell[305000, 8424, 447, 12, 36, "Text",ExpressionUUID->"c97b4289-3e62-46b5-8f5d-daa9649d81b0"],
Cell[CellGroupData[{
Cell[305472, 8440, 378, 7, 55, "Input",ExpressionUUID->"ee62b1fa-d252-4c0c-a79a-273209dc5596"],
Cell[305853, 8449, 358, 6, 53, "Output",ExpressionUUID->"58d5654b-05a8-4025-a219-eb6c5fda3739"],
Cell[306214, 8457, 268, 4, 35, "Output",ExpressionUUID->"1f45fea1-2662-458c-9b3f-8c8b25a7f93f"]
}, Open  ]],
Cell[306497, 8464, 517, 14, 36, "Text",ExpressionUUID->"ec8733e5-a3fc-4f1f-823e-53966ff2d3d4"],
Cell[307017, 8480, 2803, 88, 78, "Input",ExpressionUUID->"b3ddefd8-9e29-447a-94b2-526091c22478"],
Cell[CellGroupData[{
Cell[309845, 8572, 355, 8, 31, "Input",ExpressionUUID->"54473215-9f99-4c79-baa1-e54dae2a6a25"],
Cell[310203, 8582, 1919, 51, 67, "Output",ExpressionUUID->"8051e53d-ba1b-43b8-a36f-a763c0f0cf49"]
}, Open  ]],
Cell[312137, 8636, 1313, 32, 78, "Input",ExpressionUUID->"c1236ea6-86fe-417b-9707-7df870634c93"],
Cell[313453, 8670, 2457, 62, 170, "Input",ExpressionUUID->"9fb680c7-5cbb-49c6-b6dc-509a8b31e3a8"],
Cell[315913, 8734, 2705, 69, 285, "Input",ExpressionUUID->"4c91fafe-fb3c-436d-aa04-310bc46e775a"],
Cell[318621, 8805, 720, 19, 31, "Input",ExpressionUUID->"8168de46-a8f4-4334-85b0-84d55c7e245e"],
Cell[319344, 8826, 440, 12, 36, "Text",ExpressionUUID->"19ddb6b7-239c-4030-98e9-467f087ea9bb"],
Cell[CellGroupData[{
Cell[319809, 8842, 427, 8, 55, "Input",ExpressionUUID->"3742148f-b953-4a82-9ddb-1e91980638ac"],
Cell[320239, 8852, 302, 6, 53, "Output",ExpressionUUID->"931491b0-3289-4b61-8f9b-5efa5b5b2ed6"],
Cell[320544, 8860, 243, 4, 35, "Output",ExpressionUUID->"6a71cc9d-fc4e-4cb2-acf6-f608de521fac"]
}, Open  ]],
Cell[320802, 8867, 2457, 62, 170, "Input",ExpressionUUID->"9d0f8d1d-cc88-4980-adfe-975b5293b3ea"],
Cell[323262, 8931, 2727, 70, 285, "Input",ExpressionUUID->"ea2874d6-246a-423f-872d-9b1d364c4c8d"],
Cell[325992, 9003, 718, 19, 31, "Input",ExpressionUUID->"57413a14-7ee1-4acd-b818-5072916bd70f"],
Cell[326713, 9024, 442, 12, 36, "Text",ExpressionUUID->"61d3a7d5-7f19-4d27-a3e1-81f5c6e0c108"],
Cell[CellGroupData[{
Cell[327180, 9040, 432, 8, 55, "Input",ExpressionUUID->"6a180ee3-6946-4f3a-b64a-7e6f6a405292"],
Cell[327615, 9050, 319, 6, 53, "Output",ExpressionUUID->"76423151-1daa-4886-ba58-9a6688cb76b4"],
Cell[327937, 9058, 282, 5, 35, "Output",ExpressionUUID->"4f1aff3a-0b1c-47c2-9227-710be9082946"]
}, Open  ]],
Cell[328234, 9066, 228, 4, 36, "Text",ExpressionUUID->"f52adfe0-6911-4c8f-9788-db9aad47a001"]
}, Open  ]]
}, Open  ]]
}
]
*)


